Interpolatory projection technique for Riccati-based feedback stabilization of index-1 descriptor systems

The work aims to stabilize the unstable index-1 descriptor systems by Riccati-based feedback stabilization via a modified form of Iterative Rational Krylov Algorithm (IRKA), which is a bi-tangential interpolation-based technique. In the basic IRKA, for the stable systems the Reduced Order Models (ROMs) can be found conveniently, but it is unsuitable for the unstable ones. In the proposed technique, the initial feedback is implemented within the construction of the projectors of the IRKA approach. The solution of the Riccati equation is estimated from the ROM achieved by IRKA and hence the low-rank feedback matrix is attained. Using the reverse projecting process, for the full model the optimal feedback matrix is retrieved from the low-rank feedback matrix. Finally, to validate the aptness and competency of the proposed technique it is applied to unstable index-1 descriptor systems. The comparison of the present work with two previous works is narrated. The simulation is done by numerical computation using MATLAB, and both the tabular method and graphical method are used as the supporting tools of comparative analysis.

==> figures/matlab2tikz.m <==
function matlab2tikz(varargin)
%MATLAB2TIKZ    Save figure in native LaTeX (TikZ/Pgfplots).
%   MATLAB2TIKZ() saves the current figure as LaTeX file.
%   MATLAB2TIKZ comes with several options that can be combined at will.
%
%   MATLAB2TIKZ(FILENAME,...) or MATLAB2TIKZ('filename',FILENAME,...)
%   stores the LaTeX code in FILENAME.
%
%   MATLAB2TIKZ('filehandle',FILEHANDLE,...) stores the LaTeX code in the file
%   referenced by FILEHANDLE. (default: [])
%
%   MATLAB2TIKZ('figurehandle',FIGUREHANDLE,...) explicitly specifies the
%   handle of the figure that is to be stored. (default: gcf)
%
%   MATLAB2TIKZ('colormap',DOUBLE,...) explicitly specifies the colormap to be
%   used. (default: current color map)
%
%   MATLAB2TIKZ('strict',BOOL,...) tells MATLAB2TIKZ to adhere to MATLAB(R)
%   conventions wherever there is room for relaxation. (default: FALSE)
%
%   MATLAB2TIKZ('showInfo',BOOL,...) turns informational output on or off.
%   (default: true)
%
%   MATLAB2TIKZ('showWarning',BOOL,...) turns warnings on or off.
%   (default: true)
%
%   MATLAB2TIKZ('imagesAsPng',BOOL,...) stores MATLAB(R) images as (lossless)
%   PNG files. This is more efficient than storing the image color data as TikZ
%   matrix. (default: true)
%
%   MATLAB2TIKZ('relativePngPath',CHAR, ...) tells MATLAB2TIKZ to use the given
%   path to follow the PNG file. If LaTeX source and PNG file will reside in
%   the same directory, this can be set to '.'. (default: [])
%
%   MATLAB2TIKZ('height',CHAR,...) sets the height of the image. This can be any
%   LaTeX-compatible length, e.g., '3in' or '5cm' or '0.5\textwidth'.
%   If unspecified, MATLAB2TIKZ tries to make a reasonable guess.
%
%   MATLAB2TIKZ('width',CHAR,...) sets the width of the image.
%   If unspecified, MATLAB2TIKZ tries to make a reasonable guess.
%
%   MATLAB2TIKZ('extraAxisOptions',CHAR or CELLCHAR,...) explicitly adds extra
%   options to the Pgfplots axis environment. (default: [])
%
%   MATLAB2TIKZ('extraTikzpictureOptions',CHAR or CELLCHAR,...)
%   explicitly adds extra options to the tikzpicture environment. (default: [])
%
%   MATLAB2TIKZ('extraTikzpictureCode',CHAR or CELLCHAR,...)
%   explicitly adds extra code right after \begin{tikzpicture}. (default: [])
%
%   MATLAB2TIKZ('encoding',CHAR,...) sets the encoding of the output file.
%
%   MATLAB2TIKZ('maxChunkLength',INT,...) sets maximum number of data points
%   per \addplot (default: 4000).
%
%   MATLAB2TIKZ('parseStrings',BOOL,...) determines whether title, axes labels
%   and the like are parsed into LaTeX by MATLAB2TIKZ's parser.
%   If you want greater flexibility, set this to false and use straight LaTeX
%   for your labels. (default: true)
%
%   MATLAB2TIKZ('parseStringsAsMath',BOOL,...) determines whether to use TeX's
%   math mode for more characters (such as operators and figures).
%   (default: false)
%
%   MATLAB2TIKZ('showHiddenStrings',BOOL,...) determines whether to show strings
%   whose were deliberately hidden. This is usually unnecessary, but can come
%   in handy for unusual plot types (e.g., polar plots).
%   (default: false)
%
%   MATLAB2TIKZ('interpretTickLabelsAsTex',BOOL,...) determines whether to
%   interpret tick labels as TeX. MATLAB(R) doesn't do that by default.
%   (default: false)
%
%   MATLAB2TIKZ('tikzFileComment',CHAR,...) adds a custom comment to the header
%   of the output file.
%
%   MATLAB2TIKZ('automaticLabels',BOOL,...) determines whether to automatically
%   add labels to plots (where applicable) which make it possible to refer
%   to them using \ref{...} (e.g., in the caption of a figure).
%   (default: false)
%
%   MATLAB2TIKZ('standalone',BOOL,...) determines whether to produce
%   a standalone compilable LaTeX file. Setting this to true may be useful for
%   taking a peek at what the figure will look like.
%   (default: false)
%
%   MATLAB2TIKZ('checkForUpdates',BOOL,...) determines whether to automatically
%   check for updates of matlab2tikz.
%   (default: true)
%
%   Example
%      x = -pi:pi/10:pi;
%      y = tan(sin(x)) - sin(tan(x));
%      plot(x,y,'--rs');
%      matlab2tikz('myfile.tex');
%

%   Copyright (c) 2008--2013, Nico Schlömer <nico.schloemer@gmail.com>
%   All rights reserved.
%
%   Redistribution and use in source and binary forms, with or without
%   modification, are permitted provided that the following conditions are
%   met:
%
%      * Redistributions of source code must retain the above copyright
%        notice, this list of conditions and the following disclaimer.
%      * Redistributions in binary form must reproduce the above copyright
%        notice, this list of conditions and the following disclaimer in
%        the documentation and/or other materials provided with the distribution
%
%   THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
%   AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
%   IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
%   ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
%   LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
%   CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
%   SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
%   INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
%   CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
%   ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
%   POSSIBILITY OF SUCH DAMAGE.

%   Note:
%   This program is originally based on Paul Wagenaars' Matfig2PGF which itself
%   uses pure PGF as output format <paul@wagenaars.org>, see
%
%      http://www.mathworks.com/matlabcentral/fileexchange/12962
%
%   In an attempt to simplify and extend things, the idea for matlab2tikz has
%   emerged. The goal is to provide the user with a clean interface between the
%   very handy figure creation in MATLAB and the powerful means that TikZ with
%   Pgfplots has to offer.
%
% =========================================================================
  % Check if we are in MATLAB or Octave.
  m2t.env = getEnvironment();
  warningMessage = ['\n',...
                     '================================================================================\n\n', ...
                     '  matlab2tikz is tested and developed on   %s   and\n', ...
                     '  later versions of %s.\n', ...
                     '  This script may still be able to handle your plots, but if you\n', ...
                     '  hit a bug, please consider upgrading your environment first.\n', ...
                     '\n', ...
                     '  Every time you submit a bug report with a deprecated environment...\n', ...
                     '  God kills a kitten.\n', ...
                     '\n', ...
                     '================================================================================'];

  envVersion = findEnvironmentVersion(m2t.env);
  if isempty(envVersion)
      warning('Could not determine environment version. Continuing and hoping for the best.');
  else
      switch m2t.env
          case 'MATLAB'
              % Make sure we're running MATLAB >= 2008b.
              if isVersionBelow(m2t.env, envVersion, [7, 7])
                  warning('matlab2tikz:deprecatedEnvironment',...
                          warningMessage, 'MATLAB 2008b', 'MATLAB');
              end
          case 'Octave'
              % Make sure we're running Octave >= 3.4.0.
              if isVersionBelow(m2t.env, envVersion, [3, 4, 0])
                  warning('matlab2tikz:deprecatedEnvironment',...
                          warningMessage, 'Octave 3.4.0', 'Octave');
              end
          otherwise
              error('Unknown environment. Need MATLAB(R) or Octave.')
      end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  m2t.cmdOpts = [];

  m2t.currentHandles = [];

  % For hgtransform groups.
  m2t.transform = [];

  m2t.name = 'matlab2tikz';
  m2t.version = '0.4.0';
  m2t.author = 'Nico Schlömer';
  m2t.authorEmail = 'nico.schloemer@gmail.com';
  m2t.years = '2008--2013';
  m2t.website = 'http://www.mathworks.com/matlabcentral/fileexchange/22022-matlab2tikz';

  m2t.tol = 1.0e-15; % global round-off tolerance;
                     % used, for example, in equality test for doubles
  m2t.relativePngPath = [];

  % The following color RBG-values which will need to be defined.
  % 'extraRgbColorNames' contains their designated names, 'extraRgbColorSpecs'
  % their specifications.
  m2t.extraRgbColorSpecs = cell(0);
  m2t.extraRgbColorNames = cell(0);

  % the actual contents of the TikZ file go here
  m2t.content = struct('name',     [], ...
                       'comment',  [], ...
                       'options',  {cell(0,2)}, ...
                       'content',  {cell(0)}, ...
                       'children', {cell(0)}  ...
                      );
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % scan the options
  m2t.cmdOpts = matlab2tikzInputParser;
  m2t.cmdOpts = m2t.cmdOpts.addOptional(m2t.cmdOpts, ...
                                        'filename', ...
                                        [], ...
                                        @(x) filenameValidation(x,m2t.cmdOpts));

  % possibility to give a file handle as argument
  m2t.cmdOpts = m2t.cmdOpts.addOptional(m2t.cmdOpts, 'filehandle', [], @filehandleValidation);

  % explicitly specify which figure to use
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'figurehandle', get(0,'CurrentFigure'), @ishandle);
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'colormap', [], @isnumeric);

  % whether to strictly stick to the default MATLAB plot appearance:
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'strict', false, @islogical);

  % don't print warning messages
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'showInfo', true, @islogical);

  % don't print informational messages
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'showWarnings', true, @islogical);

  % Whether to save images in PNG format or to natively draw filled squares
  % using TikZ itself.
  % Default it PNG.
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'imagesAsPng', true, @islogical);
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'relativePngPath', [], @ischar);

  % width and height of the figure
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'height', [], @ischar);
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'width' , [], @ischar);

  % extra axis options
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'extraAxisOptions', {}, @isCellOrChar);

  % extra tikzpicture settings
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'extraTikzpictureOptions', {}, @isCellOrChar);

  % extra tikzpicture code
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'extraTikzpictureCode', {}, @isCellOrChar);

  % file encoding
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'encoding' , '', @ischar);

  % floating point number precision
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'floatFormat', '%.15g', @ischar);

  % Maximum chunk length.
  % TeX parses files line by line with a buffer of size buf_size. If the
  % plot has too many data points, pdfTeX's buffer size may be exceeded.
  % As a work-around, the plot is split into several smaller plots, and this
  % function does the job.
  %
  % What is a "large" array?
  % TeX parser buffer is buf_size=200000 char on Mac TeXLive, let's say
  % 100000 to be on the safe side.
  % 1 point is represented by 25 characters (estimation): 2 coordinates (10
  % char), 2 brackets, commma and white space, + 1 extra char.
  % That gives a magic arbitrary number of 4000 data points per array.
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'maxChunkLength', 4000, @isnumeric);

  % By default strings like axis labels are parsed to match the appearance of
  % strings as closely as possible to that generated by MATLAB.
  % If the user wants to have particular strings in the matlab2tikz output that
  % can't be generated in MATLAB, they can disable string parsing. In that case
  % all strings are piped literally to the LaTeX output.
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'parseStrings', true, @islogical);

  % In addition to regular string parsing, an additional stage can be enabled
  % which uses TeX's math mode for more characters like figures and operators.
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'parseStringsAsMath', false, @islogical);

  % Whether or not to show handles with HandleVisibility==false.
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'showHiddenStrings', false, @islogical);

  % As opposed to titles, axis labels and such, MATLAB(R) does not interpret tick
  % labels as TeX. matlab2tikz retains this behavior, but if it is desired to
  % interpret the tick labels as TeX, set this option to true.
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'interpretTickLabelsAsTex', false, @islogical);

  % Allow a string to be added to the header of the generated TikZ file.
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'tikzFileComment', '', @ischar);

  % Add support for automatic labels.
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'automaticLabels', false, @islogical);

  % Add support for standalone TeX files.
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'standalone', false, @islogical);

  % Automatic updater.
  m2t.cmdOpts = m2t.cmdOpts.addParamValue(m2t.cmdOpts, 'checkForUpdates', true, @islogical);

  % Finally parse all the elements.
  m2t.cmdOpts = m2t.cmdOpts.parse(m2t.cmdOpts, varargin{:});
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % warn for deprecated options
  %deprecatedParameter(m2t,'mathmode','parseStrings','parseStringsAsMath');

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % inform users of potentially dangerous options
  if m2t.cmdOpts.Results.parseStringsAsMath
      userInfo(m2t, ['\n==========================================================================\n', ...
                       'You are using the parameter ''parseStringsAsMath''.\n', ...
                       'This may produce undesirable string output. For full control over output\n', ...
                       'strings please set the parameter ''parseStrings'' to false.\n', ...
                       '==========================================================================']);
  end

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % shortcut
  m2t.ff = m2t.cmdOpts.Results.floatFormat;

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % add global elements
  if isempty(m2t.cmdOpts.Results.figurehandle)
    error('MATLAB figure not found.');
  end
  m2t.currentHandles.gcf = m2t.cmdOpts.Results.figurehandle;
  if m2t.cmdOpts.Results.colormap
      m2t.currentHandles.colormap = m2t.cmdOpts.Results.colormap;
  else
      m2t.currentHandles.colormap = get(m2t.currentHandles.gcf, 'colormap');
  end

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % handle output file handle/file name
  if ~isempty(m2t.cmdOpts.Results.filehandle)
      fid     = m2t.cmdOpts.Results.filehandle;
      fileWasOpen = true;
      if ~isempty(m2t.cmdOpts.Results.filename)
          userWarning(m2t, ...
                       'File handle AND file name for output given. File handle used, file name discarded.')
      end
  else
      fileWasOpen = false;
      % set filename
      if ~isempty(m2t.cmdOpts.Results.filename)
          filename = m2t.cmdOpts.Results.filename;
      else
          filename = uiputfile({'*.tex'; '*.*'}, ...
                                'Save File');
      end

      % open the file for writing
      if strcmp(m2t.env, 'MATLAB');
          fid = fopen(filename, ...
                       'w', ...
                       'native', ...
                       m2t.cmdOpts.Results.encoding ...
                    );
      elseif strcmp(m2t.env, 'Octave');
          fid = fopen(filename, 'w');
      else
          error('Unknown environment. Need MATLAB(R) or Octave.')
      end

      if fid == -1
          error('matlab2tikz:fileOpenError', ...
                'Unable to open file ''%s'' for writing.', ...
                filename);
      end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  m2t.tikzFileName = fopen(fid);

  if m2t.cmdOpts.Results.automaticLabels
      m2t.automaticLabelIndex = 0;
  end

  % By default, reference the PNG (if required) from the TikZ file
  % as the file path of the TikZ file itself. This works if the MATLAB script
  % is executed in the same folder where the TeX file sits.
  if isempty(m2t.cmdOpts.Results.relativePngPath)
      m2t.relativePngPath = fileparts(m2t.tikzFileName);
  else
      m2t.relativePngPath = m2t.cmdOpts.Results.relativePngPath;
  end

  userInfo(m2t, ['(To disable info messages, pass [''showInfo'', false] to matlab2tikz.)\n', ...
                 '(For all other options, type ''help matlab2tikz''.)\n']);

  userInfo(m2t, '\nThis is %s v%s.\n', m2t.name, m2t.version)

  % Conditionally check for a new matlab2tikz version.
  if m2t.cmdOpts.Results.checkForUpdates
      updater(m2t.name, ...
              m2t.website, ...
              m2t.version, ...
              m2t.cmdOpts.Results.showInfo, ...
              m2t.env)
  end

  % print some version info to the screen
  versionInfo = ['The latest updates can be retrieved from\n'         ,...
                 '   %s\n'                                            ,...
                 'where you can also make suggestions and rate %s.\n' ,...
                 'For usage instructions, bug reports, the latest'    ,...
                 'development versions and more, see\n'               ,...
                 '   https://github.com/nschloe/matlab2tikz,\n'       ,...
                 '   https://github.com/nschloe/matlab2tikz/wiki,\n'  ,...
                 '   https://github.com/nschloe/matlab2tikz/issues.\n'
               ];
  userInfo(m2t, versionInfo, m2t.website, m2t.name);
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % Save the figure as pgf to file -- here's where the work happens
  saveToFile(m2t, fid, fileWasOpen);
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

end
% =========================================================================
% validates the optional argument 'filename' to not be another
% keyword
function l = filenameValidation(x, p)
  l = ischar(x) && ~any(strcmp(x,p.Parameters));
end
% =========================================================================
% validates the optional argument 'filehandle' to be the handle of
% an open file
function l = filehandleValidation(x, p) %#ok
    l = isnumeric(x) && any(x==fopen('all'));
end
% =========================================================================
function l = isCellOrChar(x, p) %#ok
    l = iscell(x) || ischar(x);
end
% =========================================================================
function deprecatedParameter(m2t, oldParameter, varargin)
  if any(ismember(m2t.cmdOpts.Parameters, oldParameter))
      switch numel(varargin)
          case 0
              replacements = '';
          case 1
              replacements = ['''' varargin{1} ''''];
          otherwise
              replacements = deblank(sprintf('''%s'' and ',varargin{:}));
              replacements = regexprep(replacements,' and$','');
      end
      if ~isempty(replacements)
          replacements = sprintf('From now on, please use %s to control the output.\n',replacements);
      end

      message = ['\n===============================================================================\n', ...
                  'You are using the deprecated parameter ''%s''.\n', ...
                  '%s', ...
                  '==============================================================================='];
      warning('matlab2tikz:deprecatedParameter', ...
                message, oldParameter, replacements);
  end
end
% =========================================================================
function m2t = saveToFile(m2t, fid, fileWasOpen)
  % Save the figure as TikZ to a file.
  % All other routines are called from here.

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % enter plot recursion --
  % It is important to turn hidden handles on, as visible lines (such as the
  % axes in polar plots, for example), are otherwise hidden from their
  % parental handles (and can hence not be discovered by matlab2tikz).
  % With ShowHiddenHandles 'on', there is no escape. :)
  set(0, 'ShowHiddenHandles', 'on');

  % get all axes handles
  fh = m2t.currentHandles.gcf;
  axesHandles = findobj(fh, 'type', 'axes');

  tagKeyword = switchMatOct(m2t, 'Tag', 'tag');
  if ~isempty(axesHandles)
      % Find all legend handles. This is MATLAB-only.
      legendHandleIdx = strcmp(get(axesHandles, tagKeyword), 'legend');
      m2t.legendHandles = axesHandles(legendHandleIdx);
      % Remove all legend handles as they are treated separately.
      axesHandles = axesHandles(~legendHandleIdx);
  end

  colorbarKeyword = switchMatOct(m2t, 'Colorbar', 'colorbar');
  if ~isempty(axesHandles)
      % Find all colorbar handles. This is MATLAB-only.
      cbarHandleIdx = strcmp(get(axesHandles, tagKeyword), colorbarKeyword);
      m2t.cbarHandles = axesHandles(cbarHandleIdx);
      % Remove all legend handles as they are treated separately.
      axesHandles = axesHandles(~cbarHandleIdx);
  else
      m2t.cbarHandles = [];
  end

  % Turn around the handles vector to make sure that plots that appeared
  % first also appear first in the vector. This has effects on the alignment
  % and the order in which the plots appear in the final TikZ file.
  % In fact, this is not really important but makes things more 'natural'.
  axesHandles = axesHandles(end:-1:1);

  % find alignments
  [relevantAxesHandles, alignmentOptions, IX] = alignSubPlots(m2t, axesHandles);
  m2t.axesContainers = {};
  for ix = IX(:)'
      m2t = drawAxes(m2t, relevantAxesHandles(ix), alignmentOptions(ix));
  end

  % Handle color bars.
  for cbar = m2t.cbarHandles
      m2t = handleColorbar(m2t, cbar);
  end

  % Add all axes containers to the file contents.
  for axesContainer = m2t.axesContainers
      m2t.content = addChildren(m2t.content, axesContainer);
  end

  set(0, 'ShowHiddenHandles', 'off');
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % actually print the stuff
  m2t.content.comment = sprintf(['This file was created by %s v%s.\n', ...
                                   'Copyright (c) %s, %s <%s>\n', ...
                                   'All rights reserved.\n'], ...
                                   m2t.name, m2t.version, ...
                                   m2t.years, m2t.author, m2t.authorEmail);

  if m2t.cmdOpts.Results.showInfo
      % disable this info if showInfo=false
      m2t.content.comment = [m2t.content.comment, ...
                              sprintf(['\n',...
                                         'The latest updates can be retrieved from\n', ...
                                         '  %s\n', ...
                                         'where you can also make suggestions and rate %s.\n'], ...
                                       m2t.website, m2t.name ) ...
                           ];
  end

  % Add custom comment.
  m2t.content.comment = [m2t.content.comment, ...
                          sprintf('\n%s\n', m2t.cmdOpts.Results.tikzFileComment)
                        ];

  m2t.content.name = 'tikzpicture';

  % Add custom TikZ options if any given.
  if ~isempty(m2t.cmdOpts.Results.extraTikzpictureOptions)
      if ischar(m2t.cmdOpts.Results.extraTikzpictureOptions)
          m2t.cmdOpts.Results.extraTikzpictureOptions = ...
             {m2t.cmdOpts.Results.extraTikzpictureOptions};
      end
      for k = 1:length(m2t.cmdOpts.Results.extraTikzpictureOptions)
          m2t.content.options = ...
              addToOptions(m2t.content.options, ...
                           m2t.cmdOpts.Results.extraTikzpictureOptions{k}, []);
      end
  end

  % Don't forget to define the colors.
  if ~isempty(m2t.extraRgbColorNames)
      m2t.content.colors = sprintf('\n%% defining custom colors\n');
      for k = 1:length(m2t.extraRgbColorNames)
          % make sure to append with '%' to avoid spacing woes
          m2t.content.colors = [m2t.content.colors, ...
                                sprintf(['\\definecolor{%s}{rgb}{', m2t.ff, ',', m2t.ff, ',', m2t.ff,'}%%\n'], ...
                                        m2t.extraRgbColorNames{k}', m2t.extraRgbColorSpecs{k})];
      end
      m2t.content.colors = [m2t.content.colors sprintf('\n')];
  end

  % Finally print it to the file,
  if ~isempty(m2t.content.comment)
      fprintf(fid, '%% %s\n', ...
              strrep(m2t.content.comment, sprintf('\n'), sprintf('\n%% ')));
  end
  if m2t.cmdOpts.Results.standalone
      fprintf(fid, ['\\documentclass[tikz]{standalone}\n', ...
                    '\\usepackage{pgfplots}\n', ...
                    '\\pgfplotsset{compat=newest}\n', ...
                    '\\usepackage{amsmath}\n', ...
                    '\\begin{document}\n']);
  end
  % printAll() handles the actual figure plotting.
  printAll(m2t, m2t.content, fid);
  if m2t.cmdOpts.Results.standalone
      fprintf(fid, '\n\\end{document}');
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

  % close the file if necessary
  if ~fileWasOpen
      fclose(fid);
  end
end
% =========================================================================
function [m2t, pgfEnvironments] = handleAllChildren(m2t, handle)
  % Draw all children of a graphics object (if they need to be drawn).

  children = get(handle, 'Children');

  % prepare cell array of pgfEnvironments
  pgfEnvironments = cell(0);

  % It's important that we go from back to front here, as this is
  % how MATLAB does it, too. Significant for patch (contour) plots,
  % and the order of plotting the colored patches.
  for child = children(end:-1:1)'
      % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      % First of all, check if 'child' is referenced in a legend.
      % If yes, some plot types may want to add stuff (e.g. 'forget plot').
      % Add '\addlegendentry{...}' then after the plot.
      legendString = [];
      m2t.currentHandleHasLegend = false;

      % Check if current handle is referenced in a legend.
      switch m2t.env
          case 'MATLAB'
              if ~isempty(m2t.legendHandles)
                  % Make sure that m2t.legendHandles is a row vector.
                  for legendHandle = m2t.legendHandles(:)'
                      ud = get(legendHandle, 'UserData');
                      % In Octave, the field name is 'handle'. Well, whatever.
                      % fieldName = switchMatOct(m2t, 'handles', 'handle');
                      k = find(child == ud.handles);
                      if isempty(k)
                          % Lines of error bar plots are not referenced
                          % directly in legends as an error bars plot contains
                          % two "lines": the data and the deviations. Here, the
                          % legends refer to the specgraph.errorbarseries
                          % handle which is 'Parent' to the line handle.
                          k = find(get(child,'Parent') == ud.handles);
                      end
                      if ~isempty(k)
                          % Legend entry found. Add it to the plot.
                          m2t.currentHandleHasLegend = true;
                          interpreter = get(legendHandle, 'Interpreter');
                          legendString = ud.lstrings(k);
                      end
                  end
              end
          case 'Octave'
              % Octave associates legends with axes, not with (line) plot.
              % The variable m2t.gcaHasLegend is set in drawAxes().
              m2t.currentHandleHasLegend = ~isempty(m2t.gcaAssociatedLegend);
              interpreter = get(m2t.gcaAssociatedLegend, 'interpreter');
              if isfield(get(child), 'displayname')
                  legendString = get(child, 'displayname');
              end
          otherwise
              error('Unknown environment. Need MATLAB(R) or Octave.')
      end
      % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      switch get(child, 'Type')
          % 'axes' environments are treated separately.

          case 'line'
              [m2t, str] = drawLine(m2t, child);

          case 'patch'
              [m2t, str] = drawPatch(m2t, child);

          case 'image'
              [m2t, str] = drawImage(m2t, child);

          case 'hggroup'
              [m2t, str] = drawHggroup(m2t, child);

          case 'hgtransform'
              % From http://www.mathworks.de/de/help/matlab/ref/hgtransformproperties.html:
              % Matrix: 4-by-4 matrix
              %   Transformation matrix applied to hgtransform object and its
              %   children. The hgtransform object applies the transformation
              %   matrix to all its children.
              % More information at http://www.mathworks.de/de/help/matlab/creating_plots/group-objects.html.
              m2t.transform = get(child, 'Matrix');
              [m2t, str] = handleAllChildren(m2t, child);
              m2t.transform = [];

          case 'surface'
              [m2t, str] = drawSurface(m2t, child);

          case 'text'
              [m2t, str] = drawText(m2t, child);

          case 'rectangle'
              [m2t, str] = drawRectangle(m2t, child);

          case {'uitoolbar', 'uimenu', 'uicontextmenu', 'uitoggletool',...
                'uitogglesplittool', 'uipushtool', 'hgjavacomponent'}
              % don't to anything for these handles and its children
              str = [];

          otherwise
              error('matlab2tikz:handleAllChildren',                 ...
                    'I don''t know how to handle this object: %s\n', ...
                                                       get(child, 'Type'));

      end

      % Add legend after the plot data.
      % The test for ischar(str) && ~isempty(str) is a workaround for hggroups;
      % the output might not necessarily be a string, but a cellstr.
      if ischar(str) && ~isempty(str) ...
         && m2t.currentHandleHasLegend && ~isempty(legendString)
          c = prettyPrint(m2t, legendString, interpreter);
          % We also need a legend alignment option to make multiline
          % legend entries work. This is added by default in getLegendOpts().
          str = [str, ...
                 sprintf('\\addlegendentry{%s};\n\n', join(m2t, c, '\\'))]; %#ok
      end

      % append the environment
      pgfEnvironments{end+1} = str;
  end

end
% =========================================================================
function data = applyHgTransform(m2t, data)
  if ~isempty(m2t.transform)
      R = m2t.transform(1:3,1:3);
      t = m2t.transform(1:3,4);
      n = size(data, 1);
      data = data * R' ...
           + kron(ones(n,1), t');
  end
  return
end
% =========================================================================
function m2t = drawAxes(m2t, handle, alignmentOptions)
  % Input arguments:
  %    handle.................The axes environment handle.
  %    alignmentOptions.......The alignment options as defined in the
  %                           function 'alignSubPlots()'.
  %                           This argument is optional.


  % Handle special cases.
  % MATLAB(R) uses 'Tag', Octave 'tag' for their tags. :/
  tagKeyword = switchMatOct(m2t, 'Tag', 'tag');
  colorbarKeyword = switchMatOct(m2t, 'Colorbar', 'colorbar');
  switch get(handle, tagKeyword)
      case colorbarKeyword
          % Handle a colorbar separately.
          m2t = handleColorbar(m2t, handle);
          return
      case 'legend'
          % Don't handle the legend here, but further below in the 'axis'
          % environment.
          % In MATLAB, an axes environment and its corresponding legend are
          % children of the same figure (siblings), while in Pgfplots, the
          % \legend (or \addlegendentry) command must appear within the axis
          % environment.
          return
      otherwise
          % continue as usual
  end

  % Initialize empty enviroment.
  % Use a struct instead of a custom subclass of hgsetget (which would
  % facilitate writing clean code) as structs are more portable (old MATLAB(R)
  % versions, GNU Octave).
  m2t.axesContainers{end+1} = struct('handle', handle, ...
                                     'name', [], ...
                                     'comment', [], ...
                                     'options', {cell(0,2)}, ...
                                     'content', {cell(0)}, ...
                                     'children', {cell(0)}, ...
                                     'stackedBarsPresent', false, ...
                                     'nonbarPlotsPresent', false ...
                                    );

  % update gca
  m2t.currentHandles.gca = handle;

  % This is an ugly workaround for bar plots.
  % Bar plots need to have several values counted on a per-axes basis, e.g.,
  % the number of bars. Setting m2t.barplotId to [] here makes sure those
  % values are recomputed in drawBarseries().
  m2t.barplotId = [];

  % Octave:
  % Check if this axis environment is referenced by a legend.
  m2t.gcaAssociatedLegend = [];
  if strcmp(m2t.env, 'Octave')
      if ~isempty(m2t.legendHandles)
          % Make sure that m2t.legendHandles is a row vector.
          for lhandle = m2t.legendHandles(:)'
              ud = get(lhandle, 'UserData');
              if any(handle == ud.handle)
                  m2t.gcaAssociatedLegend = lhandle;
                  break;
              end
          end
      end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % get the axes dimensions
  dim = getAxesDimensions(handle, ...
                          m2t.cmdOpts.Results.width, ...
                          m2t.cmdOpts.Results.height);
  % set the width
  if dim.x.unit(1)=='\' && dim.x.value==1.0
      % only return \figurewidth instead of 1.0\figurewidth
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, 'width', dim.x.unit);
  else
      if strcmp(dim.x.unit, 'px')
          % TikZ doesn't know pixels. -- Convert to inches.
          dpi = get(0, 'ScreenPixelsPerInch');
          dim.x.value = dim.x.value / dpi;
          dim.x.unit = 'in';
      end
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, 'width', ...
            sprintf([m2t.ff, '%s'], dim.x.value, dim.x.unit));
  end
  if dim.y.unit(1)=='\' && dim.y.value==1.0
      % only return \figureheight instead of 1.0\figureheight
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, 'height', dim.y.unit);
  else
      if strcmp(dim.y.unit, 'px')
          % TikZ doesn't know pixels. -- Convert to inches.
          dpi = get(0, 'ScreenPixelsPerInch');
          dim.y.value = dim.y.value / dpi;
          dim.y.unit = 'in';
      end
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, 'height', ...
                     sprintf([m2t.ff, '%s'], dim.y.value, dim.y.unit));
  end
  % Add the physical dimension of one unit of length in the coordinate system.
  % This is used later on to translate lenghts to physical units where
  % necessary (e.g., in bar plots).
  m2t.unitlength.x.unit = dim.x.unit;
  xLim = get(m2t.currentHandles.gca, 'XLim');
  m2t.unitlength.x.value = dim.x.value / (xLim(2)-xLim(1));
  m2t.unitlength.y.unit = dim.y.unit;
  yLim = get(m2t.currentHandles.gca, 'YLim');
  m2t.unitlength.y.value = dim.y.value / (yLim(2)-yLim(1));
  for axis = 'xyz'
      m2t.([axis 'AxisReversed']) = ...
        strcmp(get(handle,[upper(axis),'Dir']), 'reverse');
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % In MATLAB, all plots are treated as 3D plots; it's just the view that
  % makes 2D plots appear like 2D.
  % Recurse into the children of this environment. Do this here to give the
  % contained plots the chance to set m2t.currentAxesContain3dData to true.
  m2t.currentAxesContain3dData = false;
  [m2t, childrenEnvs] = handleAllChildren(m2t, handle);
  m2t.axesContainers{end} = addChildren(m2t.axesContainers{end}, childrenEnvs);
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  if m2t.axesContainers{end}.stackedBarsPresent ...
  && m2t.axesContainers{end}.nonbarPlotsPresent
      userWarning(m2t, ['Pgfplots can''t deal with stacked bar plots', ...
                        ' and non-bar plots in one axis environment.', ...
                        ' The LaTeX file will probably not compile.']);
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % The rest of this is handling axes options.
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % Set view for 3D plots.
  if m2t.currentAxesContain3dData
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, ...
                    'view', sprintf(['{', m2t.ff, '}{', m2t.ff, '}'], get(handle, 'View')));
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % the following is general MATLAB behavior
  m2t.axesContainers{end}.options = ...
    addToOptions(m2t.axesContainers{end}.options, ...
                'scale only axis', []);
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % Get other axis options (ticks, axis color, label,...).
  % This is set here such that the axis orientation indicator in m2t is set
  % before -- if ~isVisible(handle) -- the handle's children are called.
  [m2t, hasXGrid] = getAxisOptions(m2t, handle, 'x');
  [m2t, hasYGrid] = getAxisOptions(m2t, handle, 'y');
  if m2t.currentAxesContain3dData
      [m2t, hasZGrid] = getAxisOptions(m2t, handle, 'z');
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  if ~isVisible(handle)
      % Setting hide{x,y} axis also hides the axis labels in Pgfplots whereas
      % in MATLAB, they may still be visible. Well.
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, ...
                    'hide axis', []);
  end
  %if ~isVisible(handle)
  %    % An invisible axes container *can* have visible children, so don't
  %    % immediately bail out here.
  %    children = get(handle, 'Children');
  %    for child = children(:)'
  %        if isVisible(child)
  %            % If the axes contain something that's visible, add an invisible
  %            % axes pair.
  %            m2t.axesContainers{end}.name = 'axis';
  %            m2t.axesContainers{end}.options = {m2t.axesContainers{end}.options{:}, ...
  %                                               'hide x axis', 'hide y axis'};
  %            m2t.axesContainers{end}.comment = getTag(handle);
  %            break;
  %        end
  %    end
  %    % recurse into the children of this environment
  %    [m2t, childrenEnvs] = handleAllChildren(m2t, handle);
  %    m2t.axesContainers{end} = addChildren(m2t.axesContainers{end}, childrenEnvs);
  %    return
  %end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % This used to discriminate between semilog{x,y}axis, loglog, and axis.
  % Now, the log-scale is handled by the {x,y,z}mode argument, so just go for
  % axis.
  m2t.axesContainers{end}.name = 'axis';
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % set alignment options
  if ~isempty(alignmentOptions.opts)
      m2t.axesContainers{end}.options = cat(1,m2t.axesContainers{end}.options,...
                                              alignmentOptions.opts);
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % background color
  backgroundColor = get(handle, 'Color');
  if ~strcmp(backgroundColor, 'none')
      [m2t, col] = getColor(m2t, handle, backgroundColor, 'patch');
      if ~strcmp(col, 'white')
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                        'axis background/.style', sprintf('{fill=%s}', col));
      end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % title
  title = get(get(handle, 'Title'), 'String');
  if ~isempty(title)
      titleInterpreter = get(get(handle, 'Title'), 'Interpreter');
      title = prettyPrint(m2t, title, titleInterpreter);
      if length(title) > 1
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                        'title style', '{align=center}');
      end
      title = join(m2t, title, '\\[1ex]');
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, ...
                    'title', sprintf('{%s}', title));
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % axes locations
  boxOn = strcmp(get(handle, 'box'), 'on');
  xloc = get(handle, 'XAxisLocation');
  if boxOn
      if strcmp(xloc, 'bottom')
          % default; nothing added
      elseif strcmp(xloc, 'top')
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                         'axis x line*', 'top');
      else
          error('matlab2tikz:drawAxes', ...
                'Illegal axis location ''%s''.', xloc);
      end
  else % box off
      m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                         'axis x line*', xloc);
  end
  yloc = get(handle, 'YAxisLocation');
  if boxOn
      if strcmp(yloc, 'left')
          % default; nothing added
      elseif strcmp(yloc, 'right')
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                         'axis y line*', 'right');
      else
          error('matlab2tikz:drawAxes', ...
                'Illegal axis location ''%s''.', yloc);
      end
  else % box off
      m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                         'axis y line*', yloc);
  end
  if m2t.currentAxesContain3dData
      % There's no such attribute as 'ZAxisLocation'.
      % Instead, the default seems to be 'left'.
      if ~boxOn
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                         'axis z line*', 'left');
      end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % grid line style
  if hasXGrid || hasYGrid || (exist('hasZGrid','var') && hasZGrid)
      matlabGridLineStyle = get(handle, 'GridLineStyle');
      % Take over the grid line style in any case when in strict mode.
      % If not, don't add anything in case of default line grid line style
      % and effectively take Pgfplots' default.
      defaultMatlabGridLineStyle = ':';
      if m2t.cmdOpts.Results.strict ...
         || ~strcmp(matlabGridLineStyle,defaultMatlabGridLineStyle)
          gls = translateLineStyle(matlabGridLineStyle);
          axisGridOpts = {'grid style', sprintf('{%s}', gls)};
          m2t.axesContainers{end}.options = cat(1, ...
                                                m2t.axesContainers{end}.options,...
                                                axisGridOpts);
      end
  else
      % When specifying 'axis on top', the axes stay above all graphs (which is
      % default MATLAB behavior), but so do the grids (which is not default
      % behavior).
      % To date (Dec 12, 2009) Pgfplots is not able to handle those things
      % separately.
      % See also http://sourceforge.net/tracker/index.php?func=detail&aid=3510455&group_id=224188&atid=1060657
      % As a prelimary compromise, only pull this option if no grid is in use.
      if m2t.cmdOpts.Results.strict
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                        'axis on top', []);
      end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % See if there are any legends that need to be plotted.
  % Since the legends are at the same level as axes in the hierarchy,
  % we can't work out which relates to which using the tree
  % so we have to do it by looking for a plot inside which the legend sits.
  % This could be done better with a heuristic of finding
  % the nearest legend to a plot, which would cope with legends outside
  % plot boundaries.
  if strcmp(m2t.env, 'MATLAB')
      legendHandle = legend(handle);
      if ~isempty(legendHandle)
          [m2t, key, legendOpts] = getLegendOpts(m2t, legendHandle);
          m2t.axesContainers{end}.options = ...
              addToOptions(m2t.axesContainers{end}.options, ...
                           key, ...
                           ['{', legendOpts, '}']);
      end
  else
      % TODO: How to uniquely connect a legend with a pair of axes in Octave?
      axisDims = pos2dims(get(handle,'Position')); %#ok
      % siblings of this handle:
      siblings = get(get(handle,'Parent'), 'Children');
      % "siblings" always(?) is a column vector. Iterating over the column
      % with the for statement below wouldn't return the individual vector
      % elements but the same column vector, resulting in no legends exported.
      % So let's make sure "siblings" is a row vector by reshaping it:
      siblings = reshape(siblings, 1, []);
      for sibling = siblings
          if sibling && strcmp(get(sibling,'Type'), 'axes') && strcmp(get(sibling,'Tag'), 'legend')
              legDims = pos2dims(get(sibling, 'Position')); %#ok

              % TODO The following logic does not work for 3D plots.
              %      => Commented out.
              %      This creates problems though for stacked plots with legends.
%                if (   legDims.left   > axisDims.left ...
%                     && legDims.bottom > axisDims.bottom ...
%                     && legDims.left + legDims.width < axisDims.left + axisDims.width ...
%                     && legDims.bottom + legDims.height  < axisDims.bottom + axisDims.height)
                  [m2t, key, legendOpts] = getLegendOpts(m2t, sibling);
                  m2t.axesContainers{end}.options = ...
                      addToOptions(m2t.axesContainers{end}.options, ...
                                   key, ...
                                   ['{', legendOpts, '}']);
%                end
          end
      end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % add manually given extra axis options
  if ~isempty(m2t.cmdOpts.Results.extraAxisOptions)
      if ischar(m2t.cmdOpts.Results.extraAxisOptions)
          m2t.axesContainers{end}.options = ...
              addToOptions(m2t.axesContainers{end}.options, ...
                           m2t.cmdOpts.Results.extraAxisOptions, []);
      elseif iscellstr(m2t.cmdOpts.Results.extraAxisOptions)
          for k = 1:length(m2t.cmdOpts.Results.extraAxisOptions)
              m2t.axesContainers{end}.options = ...
                  addToOptions(m2t.axesContainers{end}.options, ...
                               m2t.cmdOpts.Results.extraAxisOptions{k}, []);
          end
      else
          error('Illegal extraAxisOptions (need string or cell string).')
      end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

  return
end
% =========================================================================
function m2t = handleColorbar(m2t, handle)

    if isempty(handle)
        return;
    end

    % Find the axes environment that this colorbar belongs to.
    parentAxesHandle = double(get(handle,'axes'));
    parentFound = false;
    for k = 1:length(m2t.axesContainers)
      if m2t.axesContainers{k}.handle == parentAxesHandle
        k0 = k;
        parentFound = true;
        break;
      end
    end
    if parentFound
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, ...
                    matlab2pgfplotsColormap(m2t, m2t.currentHandles.colormap), []);
      % Append cell string.
      m2t.axesContainers{k0}.options = cat(1,...
                                           m2t.axesContainers{k0}.options, ...
                                           getColorbarOptions(m2t, handle));
    else
      warning('Could not find parent axes for color bar. Skipping.');
    end

    return;
end
% =========================================================================
function tag = getTag(handle)

    % if a tag is given, use it as comment
    tag = get(handle, 'tag');
    if ~isempty(tag)
        tag = sprintf('Axis "%s"', tag);
    else
        tag = sprintf('Axis at [%.2g %.2f %.2g %.2g]', get(handle, 'position'));
    end

end
% =========================================================================
function [m2t, hasGrid] = getAxisOptions(m2t, handle, axis)
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  if ~strcmpi(axis,'x') && ~strcmpi(axis,'y') && ~strcmpi(axis,'z')
      error('Illegal axis specifier ''%s''.', axis);
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % axis colors
  color = get(handle, [upper(axis),'Color']);
  if (any(color)) % color not black [0,0,0]
       [m2t, col] = getColor(m2t, handle, color, 'patch');
       if strcmp(get(handle, 'box'), 'on')
           % If the axes are arranged as a box, make sure that the individual
           % axes are drawn as four separate paths. This makes the alignment
           % at the box corners somewhat less nice, but allows for different
           % axis styles (e.g., colors).
           m2t.axesContainers{end}.options = ...
               addToOptions(m2t.axesContainers{end}.options, 'separate axis lines', []);
       end
       m2t.axesContainers{end}.options = ...
           addToOptions(m2t.axesContainers{end}.options, ...
                       ['every outer ', axis, ' axis line/.append style'], ...
                       ['{', col, '}']);
       m2t.axesContainers{end}.options = ...
           addToOptions(m2t.axesContainers{end}.options, ...
                        ['every ',axis,' tick label/.append style'], ...
                        ['{font=\color{',col,'}}']);
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % handle the orientation
  isAxisReversed = strcmp(get(handle,[upper(axis),'Dir']), 'reverse');
  m2t.([axis 'AxisReversed']) = isAxisReversed;
  if isAxisReversed
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, ...
                    [axis, ' dir'], 'reverse');
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  isAxisLog = strcmp(get(handle,[upper(axis),'Scale']), 'log');
  if isAxisLog
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, ...
                     [axis,'mode'], 'log');
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % get axis limits
  limits = get(handle, [upper(axis),'Lim']);
  m2t.axesContainers{end}.options = ...
    addToOptions(m2t.axesContainers{end}.options, ...
                [axis,'min'], sprintf(m2t.ff, limits(1)));
  m2t.axesContainers{end}.options = ...
    addToOptions(m2t.axesContainers{end}.options, ...
                [axis,'max'], sprintf(m2t.ff, limits(2)));
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % get ticks along with the labels
  [ticks, tickLabels, hasMinorTicks] = getAxisTicks(m2t, handle, axis);

  % According to http://www.mathworks.com/help/techdoc/ref/axes_props.html,
  % the number of minor ticks is automatically determined by MATLAB(R) to
  % fit the size of the axis. Until we know how to extract this number, use
  % a reasonable default.
  matlabDefaultNumMinorTicks = 3;
  if ~isempty(ticks)
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, ...
                    [axis,'tick'], sprintf('{%s}', ticks));
  end
  if ~isempty(tickLabels)
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, ...
                    [axis,'ticklabels'], sprintf('{%s}', tickLabels));
  end
  if hasMinorTicks
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, ...
                    [axis,'minorticks'], 'true');
      if m2t.cmdOpts.Results.strict
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                        sprintf('minor %s tick num', axis), ...
                        sprintf('{%d}', matlabDefaultNumMinorTicks));
      end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % get axis label
  axisLabel = get(get(handle, [upper(axis),'Label']), 'String');
  if ~isempty(axisLabel)
      axisLabelInterpreter = ...
          get(get(handle, [upper(axis),'Label']), 'Interpreter');
      label = prettyPrint(m2t, axisLabel, axisLabelInterpreter);
      if length(label) > 1
          % If there's more than one cell item, the list
          % is displayed multi-row in MATLAB(R).
          % To replicate the same in Pgfplots, one can
          % use xlabel={first\\second\\third} only if the
          % alignment or the width of the "label box"
          % is defined. This is a restriction that comes with
          % TikZ nodes.
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                        [axis, 'label style'], '{align=center}');
      end
      label = join(m2t, label,'\\[1ex]');
      %if isVisible(handle)
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                        [axis, 'label'], sprintf('{%s}', label));
      %else
      %    m2t.axesContainers{end}.options{end+1} = ...
      %        sprintf(['extra description/.code={\n', ...
      %                 '\\node[/pgfplots/every axis label,/pgfplots/every axis %s label]{%s};\n', ...
      %                 '}'], axis, label);
      %end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % get grids
  hasGrid = false;
  if strcmp(get(handle, [upper(axis),'Grid']), 'on');
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, ...
                    [axis, 'majorgrids'], []);
      hasGrid = true;
  end
  if strcmp(get(handle, [upper(axis),'MinorGrid']), 'on');
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, ...
                    [axis, 'minorgrids'], []);
      hasGrid = true;
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  return;
end
% =========================================================================
function bool = axisIsVisible(axisHandle)

 if ~isVisible(axisHandle)
     % An invisible axes container *can* have visible children, so don't
     % immediately bail out here.
     children = get(axisHandle, 'Children');
     bool = false;
     for child = children(:)'
         if isVisible(child)
             bool = true;
             return;
         end
     end
  else
      bool = true;
  end

end
% =========================================================================
function [m2t, str] = drawLine(m2t, handle, yDeviation)
  % Returns the code for drawing a regular line.
  % This is an extremely common operation and takes place in most of the
  % not too fancy plots.
  %
  % This function handles error bars, too.

  str = [];

  if ~isVisible(handle)
      return
  end

  % Don't allow lines is there's already stacked bars.
  % This could be somewhat controversial: Why not remove the stacked bars then?
  % Anyways, with stacked bar plots, lines are typically base lines and such,
  % so nothing of great interest. Throw those out for now.
  if m2t.axesContainers{end}.stackedBarsPresent
      return
  end

  % This is for a quirky workaround for stacked bar plots.
  m2t.axesContainers{end}.nonbarPlotsPresent = true;

  lineStyle = get(handle, 'LineStyle');
  lineWidth = get(handle, 'LineWidth');
  marker = get(handle, 'Marker');

  % Get draw options.
  color = get(handle, 'Color');
  [m2t, xcolor] = getColor(m2t, handle, color, 'patch');
  lineOptions = getLineOptions(m2t, lineStyle, lineWidth);
  [m2t, markerOptions] = getMarkerOptions(m2t, handle);
  drawOptions = [{sprintf('color=%s', xcolor)}, ... % color
                 lineOptions, ...
                 markerOptions];

  % Check for "special" lines, e.g.:
  if strcmp(get(handle, 'Tag'), 'zplane_unitcircle')
       % Draw unit circle and axes.
       % TODO Don't hardcode "10".
       opts = join(m2t, drawOptions, ',');
       str = [sprintf('\\draw[%s] (axis cs:0,0) circle[radius=1];\n', opts),...
              sprintf('\\draw[%s] (axis cs:-10,0)--(axis cs:10,0);\n', opts), ...
              sprintf('\\draw[%s] (axis cs:0,-10)--(axis cs:0,10);\n', opts)];
       return
  end

  hasLines = ~strcmp(lineStyle,'none') && lineWidth>0.0;
  hasMarkers = ~strcmp(marker,'none');
  if ~hasLines && ~hasMarkers
      return
  end

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % Plot the actual line data.
  % First put them all together in one multiarray.
  % This also implicitly makes sure that the lengths match.
  xData = get(handle, 'XData');
  yData = get(handle, 'YData');
  zData = get(handle, 'ZData');
  % We would like to do
  %   data = [xData(:), yData(:), zData(:)],
  % but Octave fails. Hence this isempty() construction.
  if isempty(zData)
      data = [xData(:), yData(:)];
  else
      data = applyHgTransform(m2t, [xData(:), yData(:), zData(:)]);
  end

  % check if the *optional* argument 'yDeviation' was given
  if nargin > 2
      data = [data, yDeviation(:)];
  end

  % Check if any value is infinite/NaN. In that case, add appropriate option.
  if any(~isfinite(data(:)))
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, 'unbounded coords', 'jump');
  end

  if ~isempty(zData)
      % Don't try to be smart in parametric 3d plots: Just plot all the data.
      str = [str, ...
             sprintf(['\\addplot3 [\n', join(m2t, drawOptions, ',\n'), ']\n']), ...
             sprintf('table[row sep=crcr] {\n'), ...
             sprintf([m2t.ff, ' ', m2t.ff, ' ', m2t.ff, '\\\\\n'], data'), ...
             sprintf('};\n')];

      m2t.currentAxesContain3dData = true;
  else
      xLim = get(m2t.currentHandles.gca, 'XLim');
      yLim = get(m2t.currentHandles.gca, 'YLim');
      % split the data into logical chunks
      dataCell = splitLine(m2t, hasLines, hasMarkers, data, xLim, yLim);

      % plot them
      for k = 1:length(dataCell)
          % If the line has a legend string, make sure to only include a legend
          % entry for the *last* occurence of the plot series.
          % Hence the condition k<length(xDataCell).
          %if ~isempty(m2t.legendHandles) && (~m2t.currentHandleHasLegend || k < length(dataCell))
          if ~m2t.currentHandleHasLegend || k < length(dataCell)
              % No legend entry found. Don't include plot in legend.
              opts = ['\n', join(m2t, {drawOptions{:}, 'forget plot'}, ',\n'), '\n'];
          else
              opts = ['\n', join(m2t, drawOptions, ',\n'), '\n'];
          end
          str = [str, ...
                 plotLine2d(m2t, opts, dataCell{k})];
      end
  end

  if m2t.cmdOpts.Results.automaticLabels
      [m2t, label] = addLabel(m2t);
      str = [str, label];
  end

end
% =========================================================================
function [m2t, str] = addLabel(m2t)

  [pathstr, name] = fileparts(m2t.cmdOpts.Results.filename); %#ok
  label = sprintf('addplot:%s%d', name, m2t.automaticLabelIndex);
  str = sprintf('\\label{%s}\n', label);
  m2t.automaticLabelIndex = m2t.automaticLabelIndex + 1;

  userWarning(m2t, 'Automatically added label ''%s'' for line plot.', label);

end
% =========================================================================
function str = plotLine2d(m2t, opts, data)

  str = [];

  % check if the *optional* argument 'yDeviation' was given
  errorbarMode = (size(data,2) == 3);

  str = [str, ...
          sprintf(['\\addplot [',opts,']\n'])];
  if errorbarMode
      str = [str, ...
             sprintf('plot [error bars/.cd, y dir = both, y explicit]\n')];
  end

  % Convert to string array then cell to call sprintf once (and no loops).
  if errorbarMode
      dataType = 'coordinates';
      str_data = sprintf(['(', m2t.ff, ',', m2t.ff,') +- (0.0,', m2t.ff,')'], data');
  else
      dataType = 'table[row sep=crcr]';
      str_data = sprintf([m2t.ff, ' ', m2t.ff, '\\\\\n'], data');
      %dataType = 'coordinates';
      %str_data = sprintf(['(', m2t.ff,', 'm2t.ff, ')'], data');
  end

  % Pgfplots doesn't recognize "Inf" when used with coordinates{}.
  str_data = strrep(str_data, 'Inf', 'inf');
  str = [str, ...
         sprintf('%s{\n', dataType), ...
         str_data, ...
         sprintf('};\n')];

  return
end
% =========================================================================
function dataCell = splitLine(m2t, hasLines, hasMarkers, data, xLim, yLim)
  % Split the xData, yData into several chunks of data for each of which
  % an \addplot will be generated.
  % Splitting criteria are:
  %    * Visibility.
  %    * Data set too large.

  dataCell{1} = data;

  % Split up each of the chunks along visible segments.
  dataCell = splitByVisibility(m2t, hasLines, hasMarkers, dataCell, xLim, yLim);

  % Split each of the current chunks further with respect to outliers.
  dataCell = splitByArraySize(m2t, dataCell);

end
% =========================================================================
function dataCellNew = ...
    splitByVisibility(m2t, hasLines, hasMarkers, dataCell, xLim, yLim) %#ok
  % Parts of the line data may sit outside the plotbox.
  % 'segvis' tells us which segment are actually visible, and the
  % following construction loops through it and makes sure that each
  % point that is necessary gets actually printed.
  % 'printPrevious' tells whether or not the previous segment is visible;
  % this information is used for determining when a new 'addplot' needs
  % to be opened.

  dataCellNew = cell(0);

  tol = 1.0e-10;
  relaxedXLim = xLim + [-tol, tol];
  relaxedYLim = yLim + [-tol, tol];

  for data = dataCell
      numPoints = size(data{1}, 1);

      % Get which points are inside a (slightly larger) box.
      dataIsInBox = isInBox(data{1}(:,1:2), ...
                            relaxedXLim, relaxedYLim);

      if hasMarkers
          shouldPlot = dataIsInBox;
      else
          % By default, don't plot any points.
          shouldPlot = false(numPoints,1);
      end
      if hasLines
          % Check if the connecting line is in the box.
          segvis = segmentVisible(data{1}(:,1:2), ...
                                  dataIsInBox, xLim, yLim);
          % Plot points which are next to an edge which is in the box.
          shouldPlot = shouldPlot | [false; segvis] | [segvis; false];
      end

      % Split the data in chunks of where 'shouldPlot' is 'true'.
      k = 1;
      while k <= numPoints
          % fast forward to shouldPlot==True
          while k<=numPoints && ~shouldPlot(k)
              k = k+1;
          end
          kStart = k;
          % fast forward to shouldPlot==False
          while k<=numPoints && shouldPlot(k)
              k = k+1;
          end
          kEnd = k-1;

          if kStart <= kEnd
              dataCellNew{end+1} = data{1}(kStart:kEnd,:);
          end
      end
  end

end
% =========================================================================
function out = isInBox(data, xLim, yLim)

  out = data(:,1) > xLim(1) & data(:,1) < xLim(2) ...
      & data(:,2) > yLim(1) & data(:,2) < yLim(2);

end
% =========================================================================
function dataCellNew = splitByArraySize(m2t, dataCell)
  % TeX parses files line by line with a buffer of size buf_size. If the
  % plot has too many data points, pdfTeX's buffer size may be exceeded.
  % As a work-around, the plot is split into several smaller plots, and this
  % function does the job.

  % Unconditionally set this to true. This results in one extra point to be
  % plotted per chunk, which probably doesn't hurt too much. Anyways,
  % TODO Take hasLines as argument to splitByArraySize().
  hasLines = true;

  dataCellNew = cell(0);

  for data = dataCell

      chunkStart = 1;
      len = size(data{1}, 1);
      while chunkStart <= len
          chunkEnd = min(chunkStart + m2t.cmdOpts.Results.maxChunkLength - 1, len);

          % Copy over the data to the new containers.
          dataCellNew{end+1} = data{1}(chunkStart:chunkEnd,:);

          % If the plot has lines, add an extra (overlap) point to the data
          % stream; otherwise the line between two data chunks would be broken.
          if hasLines && chunkEnd~=len
              dataCellNew{end} = [dataCellNew{end};...
                                   data{1}(chunkEnd+1,:)];
          end

          chunkStart = chunkEnd + 1;
      end
  end

end
% =========================================================================
function out = segmentVisible(data, dataIsInBox, xLim, yLim)
    % Given a bounding box {x,y}Lim, loop through all pairs of subsequent nodes
    % in p and determine whether the line between the pair crosses the box.

    n = size(data, 1);
    out = false(n-1, 1);
    for k = 1:n-1
        out(k) =  (dataIsInBox(k) && all(isfinite(data(k+1,:)))) ... % one of the neighbors is inside the box
               || (dataIsInBox(k+1) && all(isfinite(data(k,:)))) ... % and the other is finite
               || segmentsIntersect(data(k,:), data(k+1,:), ...
                                    [xLim(1);yLim(1)], [xLim(1);yLim(2)]) ... % left border
               || segmentsIntersect(data(k,:), data(k+1,:), ...
                                    [xLim(1);yLim(1)], [xLim(2);yLim(1)]) ... % bottom border
               || segmentsIntersect(data(k,:), data(k+1,:), ...
                                    [xLim(2);yLim(1)], [xLim(2);yLim(2)]) ... % right border
               || segmentsIntersect(data(k,:), data(k+1,:), ...
                                    [xLim(1);yLim(2)], [xLim(2);yLim(2)]); % top border
    end

end
% =========================================================================
function out = segmentsIntersect(X1, X2, X3, X4)
  % Checks whether the segments X1--X2 and X3--X4 intersect.
  lambda = crossLines(X1, X2, X3, X4);
  out = all(lambda > 0.0) && all(lambda < 1.0);
  return
end
% =========================================================================
function lambda = crossLines(X1, X2, X3, X4)
  % Given four points X_k=(x_k,y_k), k\in{1,2,3,4}, and the two lines defined
  % by those,
  %
  %  L1(lambda) = X1 + lambda (X2 - X1)
  %  L2(lambda) = X3 + lambda (X4 - X3)
  %
  % returns the lambda for which they intersect (and Inf if they are parallel).
  % Technically, one needs to solve the 2x2 equation system
  %
  %   x1 + lambda1 (x2-x1)  =  x3 + lambda2 (x4-x3)
  %   y1 + lambda1 (y2-y1)  =  y3 + lambda2 (y4-y3)
  %
  % for lambda and mu.

  rhs = X3(:) - X1(:);
  % Divide by det even if it's 0: Infs are returned.
  % A = [X2-X1, -(X4-X3)];
  detA = -(X2(1)-X1(1))*(X4(2)-X3(2)) + (X2(2)-X1(2))*(X4(1)-X3(1));
  invA = [-(X4(2)-X3(2)), X4(1)-X3(1);...
          -(X2(2)-X1(2)), X2(1)-X1(1)] / detA;
  lambda = invA * rhs;

end
% =========================================================================
function lineOpts = getLineOptions(m2t, lineStyle, lineWidth)
  % Gathers the line options.

  lineOpts = cell(0);

  if ~strcmp(lineStyle, 'none') && (lineWidth > m2t.tol)
      lineOpts{end+1} = sprintf('%s', translateLineStyle(lineStyle));
  end

  % Take over the line width in any case when in strict mode. If not, don't add
  % anything in case of default line width and effectively take Pgfplots'
  % default.
  % Also apply the line width if no actual line is there; the markers make use
  % of this, too.
  matlabDefaultLineWidth = 0.5;
  if m2t.cmdOpts.Results.strict ...
     || ~abs(lineWidth-matlabDefaultLineWidth) <= m2t.tol
      lineOpts{end+1} = sprintf('line width=%.1fpt', lineWidth);
  end
end
% =========================================================================
function [m2t, drawOptions] = getMarkerOptions(m2t, h)
  % Handles the marker properties of a line (or any other) plot.

  drawOptions = cell(0);

  marker = get(h, 'Marker');

  if ~strcmp(marker, 'none')
      markerSize = get(h, 'MarkerSize');
      lineStyle  = get(h, 'LineStyle');
      lineWidth  = get(h, 'LineWidth');

      [tikzMarkerSize, isDefault] = ...
                               translateMarkerSize(m2t, marker, markerSize);

      % take over the marker size in any case when in strict mode;
      % if not, don't add anything in case of default marker size
      % and effectively take Pgfplots' default.
      if m2t.cmdOpts.Results.strict || ~isDefault
         drawOptions{end+1} = sprintf('mark size=%.1fpt', tikzMarkerSize);
      end

      markOptions = cell(0);
      % make sure that the markers get painted in solid (and not dashed)
      % if the 'lineStyle' is not solid (otherwise there is no problem)
      if ~strcmp(lineStyle, 'solid')
          markOptions{end+1} = 'solid';
      end

      % print no lines
      if strcmp(lineStyle,'none') || lineWidth==0
          drawOptions{end+1} = 'only marks';
      end

      % get the marker color right
      markerFaceColor = get(h, 'markerfaceColor');
      markerEdgeColor = get(h, 'markeredgeColor');
      [tikzMarker, markOptions] = translateMarker(m2t, marker,         ...
                           markOptions, ~strcmp(markerFaceColor,'none'));
      if ~strcmp(markerFaceColor,'none')
          [m2t, xcolor] = getColor(m2t, h, markerFaceColor, 'patch');
          markOptions{end+1} = sprintf('fill=%s', xcolor);
      end
      if ~strcmp(markerEdgeColor,'none') && ~strcmp(markerEdgeColor,'auto')
          [m2t, xcolor] = getColor(m2t, h, markerEdgeColor, 'patch');
          markOptions{end+1} = sprintf('draw=%s', xcolor);
      end

      % add it all to drawOptions
      drawOptions{end+1} = sprintf('mark=%s', tikzMarker);

      if ~isempty(markOptions)
          mo = join(m2t, markOptions, ',');
          drawOptions{end+1} = ['mark options={', mo, '}'];
      end
  end

end
% =========================================================================
function [tikzMarkerSize, isDefault] = ...
                    translateMarkerSize(m2t, matlabMarker, matlabMarkerSize)
  % The markersizes of Matlab and TikZ are related, but not equal. This
  % is because
  %
  %  1.) MATLAB uses the MarkerSize property to describe something like
  %      the diameter of the mark, while TikZ refers to the 'radius',
  %  2.) MATLAB and TikZ take different measures (, e.g., the
  %      edgelength of a square vs. the diagonal length of it).

  if(~ischar(matlabMarker))
      error('matlab2tikz:translateMarkerSize',                      ...
              'Variable matlabMarker is not a string.');
  end

  if(~isnumeric(matlabMarkerSize))
      error('matlab2tikz:translateMarkerSize',                      ...
              'Variable matlabMarkerSize is not a numeral.');
  end

  % 6pt is the default MATLAB marker size for all markers
  defaultMatlabMarkerSize = 6;
  isDefault = abs(matlabMarkerSize-defaultMatlabMarkerSize)<m2t.tol;

  switch (matlabMarker)
      case 'none'
          tikzMarkerSize = [];
      case {'+','o','x','*','p','pentagram','h','hexagram'}
          % In MATLAB, the marker size refers to the edge length of a
          % square (for example) (~diameter), whereas in TikZ the
          % distance of an edge to the center is the measure (~radius).
          % Hence divide by 2.
          tikzMarkerSize = matlabMarkerSize / 2;
      case '.'
          % as documented on the Matlab help pages:
          %
          % Note that MATLAB draws the point marker (specified by the '.'
          % symbol) at one-third the specified size.
          % The point (.) marker type does not change size when the
          % specified value is less than 5.
          %
          tikzMarkerSize = matlabMarkerSize / 2 / 3;
      case {'s','square'}
          % Matlab measures the diameter, TikZ half the edge length
          tikzMarkerSize = matlabMarkerSize / 2 / sqrt(2);
      case {'d','diamond'}
          % MATLAB measures the width, TikZ the height of the diamond;
          % the acute angle (at the top and the bottom of the diamond)
          % is a manually measured 75 degrees (in TikZ, and MATLAB
          % probably very similar); use this as a base for calculations
          tikzMarkerSize = matlabMarkerSize / 2 / atan(75/2 *pi/180);
      case {'^','v','<','>'}
          % for triangles, matlab takes the height
          % and tikz the circumcircle radius;
          % the triangles are always equiangular
          tikzMarkerSize = matlabMarkerSize / 2 * (2/3);
      otherwise
          error('matlab2tikz:translateMarkerSize',                   ...
                  'Unknown matlabMarker ''%s''.', matlabMarker);
  end

end
% =========================================================================
function [tikzMarker, markOptions] = ...
         translateMarker(m2t, matlabMarker, markOptions, faceColorToggle)
  % This function is used for getMarkerOptions() as well as drawScatterPlot().

  if(~ischar(matlabMarker))
      error(['Function translateMarker:', ...
              'Variable matlabMarker is not a string.']);
  end

  switch (matlabMarker)
      case 'none'
          tikzMarker = '';
      case '+'
          tikzMarker = '+';
      case 'o'
          if faceColorToggle
              tikzMarker = '*';
          else
              tikzMarker = 'o';
          end
      case '.'
          tikzMarker = '*';
      case 'x'
          tikzMarker = 'x';
      otherwise  % the following markers are only available with PGF's
                % plotmarks library
          userInfo(m2t, '\nMake sure to load \\usetikzlibrary{plotmarks} in the preamble.\n');
          switch (matlabMarker)

              case '*'
                  tikzMarker = 'asterisk';

              case {'s','square'}
                  if faceColorToggle
                      tikzMarker = 'square*';
                  else
                      tikzMarker = 'square';
                  end

              case {'d','diamond'}
                  if faceColorToggle
                      tikzMarker = 'diamond*';
                  else
                      tikzMarker = 'diamond';
                  end

              case '^'
                  if faceColorToggle
                      tikzMarker = 'triangle*';
                  else
                      tikzMarker = 'triangle';
                  end

              case 'v'
                  if faceColorToggle
                      tikzMarker = 'triangle*';
                  else
                      tikzMarker = 'triangle';
                  end
                  markOptions = [markOptions, ',rotate=180'];

              case '<'
                  if faceColorToggle
                      tikzMarker = 'triangle*';
                  else
                      tikzMarker = 'triangle';
                  end
                  markOptions = [markOptions, ',rotate=90'];

              case '>'
                  if faceColorToggle
                      tikzMarker = 'triangle*';
                  else
                      tikzMarker = 'triangle';
                  end
                  markOptions = [markOptions, ',rotate=270'];

              case {'p','pentagram'}
                  if faceColorToggle
                      tikzMarker = 'star*';
                  else
                      tikzMarker = 'star';
                  end

              case {'h','hexagram'}
                  userWarning(m2t, 'MATLAB''s marker ''hexagram'' not available in TikZ. Replacing by ''star''.');
                  if faceColorToggle
                      tikzMarker = 'star*';
                  else
                      tikzMarker = 'star';
                  end

              otherwise
                  error([' Function translateMarker:',               ...
                          ' Unknown matlabMarker ''',matlabMarker,'''.']);
          end
  end
end
% =========================================================================
function [m2t, str] = drawPatch(m2t, handle)
  % Draws a 'patch' graphics object (as found in contourf plots, for
  % example).
  %

  str = [];

  if ~isVisible(handle)
      return
  end

  % This is for a quirky workaround for stacked bar plots.
  m2t.axesContainers{end}.nonbarPlotsPresent = true;

  % MATLAB's patch elements are matrices in which each column represents a
  % a distinct graphical object. Usually there is only one column, but
  % there may be more (-->hist plots, although they are now handled
  % within the barplot framework).
  xData = get(handle, 'XData');
  yData = get(handle, 'YData');
  zData = get(handle, 'ZData');

  % -----------------------------------------------------------------------
  % gather the draw options
  drawOptions = cell(0);

  % line width
  lineStyle = get(handle, 'LineStyle');
  lineWidth = get(handle, 'LineWidth');
  lineOptions = getLineOptions(m2t, lineStyle, lineWidth);
  drawOptions = [drawOptions, lineOptions];

  % fill color
  faceColor = get(handle, 'FaceColor');
  if ~strcmp(faceColor, 'none')
      [m2t, xFaceColor] = getColor(m2t, handle, faceColor, 'patch');
      drawOptions{end+1} = sprintf('fill=%s', xFaceColor);
      xFaceAlpha = get(handle, 'FaceAlpha');
      if abs(xFaceAlpha-1.0) > m2t.tol
          drawOptions{end+1} = sprintf('opacity=%s', xFaceAlpha);
      end
  end

  % draw color
  edgeColor = get(handle, 'EdgeColor');
  lineStyle = get(handle, 'LineStyle');
  if strcmp(lineStyle, 'none') || strcmp(edgeColor, 'none')
      drawOptions{end+1} = 'draw=none';
  else
      [m2t, xEdgeColor] = getColor(m2t, handle, edgeColor, 'patch');
      if isempty(xEdgeColor)
          % getColor() wasn't able to return a color. This is because cdata
          % was an actual vector with different values in it, meaning that
          % the color changes along the edge. This is the case, for example,
          % with waterfall() plots.
          % An actual color maps is needed here.
          %
          drawOptions{end+1} = 'mesh'; % or surf
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                        matlab2pgfplotsColormap(m2t, m2t.currentHandles.colormap), []);
          % Append upper and lower limit of the color mapping.
          clim = caxis;
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                        'point meta min', sprintf(m2t.ff, clim(1)));
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                        'point meta max', sprintf(m2t.ff, clim(2)));
          % Note:
          % Pgfplots can't currently use FaceColor and colormapped edge color
          % in one go. The option 'surf' makes sure that colormapped edge
          % colors are used. Face colors are not displayed.
      else
          % getColor() returned a reasonable color value.
          drawOptions{end+1} = sprintf('draw=%s', xEdgeColor);
      end
  end

  if ~m2t.currentHandleHasLegend
      % No legend entry found. Don't include plot in legend.
      drawOptions{end+1} = 'forget plot';
  end

  drawOpts = join(m2t, drawOptions, ',');
  % -----------------------------------------------------------------------

  if any(~isfinite(xData(:))) || any(~isfinite(yData(:))) || any(~isfinite(zData(:)))
      m2t.axesContainers{end}.options = ...
        addToOptions(m2t.axesContainers{end}.options, ...
                    'unbounded coords', 'jump');
  end

  % n > 1 for certain patch plots, for example.
  n = size(xData, 2);

  if isempty(zData)
      % 2D patch.
      % Patches are drawn with the last column first.
      for j = n:-1:1
          str = [str, ...
                 sprintf(['\n\\addplot [', drawOpts, '] table[row sep=crcr]{\n']), ...
                 sprintf([m2t.ff, ' ', m2t.ff, '\\\\\n'], [xData(:,j), yData(:,j)]'), ...
                 '};'];
          % This path isn't necessarily closed, but Pgfplots
          % can deal with that.
      end
   else % ~isempty(zData)
      % 3D patch.
      % Patches are drawn with the last column first.
      for j = n:-1:1
          data = applyHgTransform(m2t, [xData(:,j),yData(:,j),zData(:,j)]);
          str = [str, ...
                 sprintf(['\n\\addplot3 [',drawOpts,'] table[row sep=crcr]{\n']), ...
                 sprintf([m2t.ff, ' ', m2t.ff, ' ', m2t.ff, '\\\\\n'], data'), ...
                 sprintf('};\n')];
      end
      m2t.currentAxesContain3dData = true;
   end
   str = [str, sprintf('\n')];
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

  return;
end
% =========================================================================
function [m2t, str] = drawImage(m2t, handle)

  str = [];

  if ~isVisible(handle)
      return
  end

  % read x-, y-, and color-data
  xData = get(handle, 'XData');
  yData = get(handle, 'YData');
  cdata = get(handle, 'CData');

  m = size(cdata, 1);
  n = size(cdata, 2);

  if ~strcmp(get(m2t.currentHandles.gca,'Visible'), 'off')
      % Flip the image over as the PNG gets written starting at (0,0) that is,
      % the top left corner.
      % MATLAB quirk: In case the axes are invisible, don't do this.
      cdata = cdata(m:-1:1,:,:);
  end

  if (m2t.cmdOpts.Results.imagesAsPng)
      if ~isfield(m2t, 'imageAsPngNo')
          m2t.imageAsPngNo = 1;
      else
          m2t.imageAsPngNo = m2t.imageAsPngNo + 1;
      end
      % ------------------------------------------------------------------------
      % draw a png image
      % Take the TikZ file base name and change the extension .png.
      [pathstr, name] = fileparts(m2t.tikzFileName);
      pngFileName = fullfile(pathstr, [name '-' num2str(m2t.imageAsPngNo) '.png']);
      pngReferencePath = fullfile(m2t.relativePngPath, [name '-' num2str(m2t.imageAsPngNo) '.png']);
      if strcmp(filesep, '\')
          % We're on a Windows system with the directory separator
          % character "\". It has to be changed into "/" for the TeX output
          pngReferencePath = strrep(pngReferencePath, filesep, '/');
      end

      % Get color indices for indexed color images and truecolor values
      % otherwise. Don't use ismatrix(), c.f.
      % <https://github.com/nschloe/matlab2tikz/issues/143>.
      if ndims(cdata) == 2
          [m2t, colorData] = cdata2colorindex(m2t, cdata, handle);
      else
          colorData = cdata;
      end

      % flip the image if reverse
      if m2t.xAxisReversed
          colorData = colorData(:, n:-1:1, :);
      end
      if m2t.yAxisReversed
          colorData = colorData(m:-1:1, :, :);
      end

      % write the image
      imwriteWrapperPNG(colorData, m2t.currentHandles.colormap, pngFileName);
      % ------------------------------------------------------------------------
      % dimensions of a pixel in axes units
      if n==1
          xLim = get(m2t.currentHandles.gca, 'XLim');
          xw = xLim(2) - xLim(1);
      else
          xw = (xData(end)-xData(1)) / (n-1);
      end
      if m==1
          yLim = get(m2t.currentHandles.gca, 'YLim');
          yw = yLim(2) - yLim(1);
      else
          yw = (yData(end)-yData(1)) / (m-1);
      end

      opts = {sprintf(['xmin=', m2t.ff], xData(1) - xw/2), ...
              sprintf(['xmax=', m2t.ff], xData(end) + xw/2), ...
              sprintf(['ymin=', m2t.ff], yData(1) - yw/2), ...
              sprintf(['ymax=', m2t.ff], yData(end) + yw/2)};

      str = [str, ...
             sprintf('\\addplot graphics [%s] {%s};\n', ...
                     join(m2t, opts, ','), pngReferencePath)];
      userInfo(m2t, ...
               ['\nA PNG file is stored at ''%s'' for which\n', ...
                'the TikZ file contains a reference to ''%s''.\n', ...
                'You may need to adapt this, depending on the relative\n', ...
                'locations of the master TeX file and the included TikZ file.\n'], ...
                pngFileName, pngReferencePath);
  else
      % ------------------------------------------------------------------------
      % draw the thing

      % Generate uniformly distributed X, Y, although xData and yData may be non-uniform.
      % This is MATLAB(R) behaviour.
      switch length(xData)
          case 2 % only the limits given; common for generic image plots
              hX = 1;
          case m % specific x-data is given
              hX = (xData(end)-xData(1)) / (length(xData)-1);
          otherwise
              error('drawImage:arrayLengthMismatch', ...
                     'Array lengths not matching (%d = size(cdata,1) ~= length(xData) = %d).', m, length(xData));
      end
      X = xData(1):hX:xData(end);

      switch length(yData)
          case 2 % only the limits given; common for generic image plots
              hY = 1;
          case n % specific y-data is given
              hY = (yData(end)-yData(1)) / (length(yData)-1);
          otherwise
              error('drawImage:arrayLengthMismatch', ...
                     'Array lengths not matching (%d = size(cdata,2) ~= length(yData) = %d).', n, length(yData));
      end
      Y = yData(1):hY:yData(end);

      m = length(X);
      n = length(Y);
      [m2t, xcolor] = getColor(m2t, handle, cdata, 'image');

      % The following section takes pretty long to execute, although in principle it is
      % discouraged to use TikZ for those; LaTeX will take forever to compile.
      % Still, a bug has been filed on MathWorks to allow for one-line sprintf'ing with
      % (string+num) cells (Request ID: 1-9WHK4W).
      for i = 1:m
          for j = 1:n
              str = strcat(str, ...
                            sprintf(['\\fill [%s] (axis cs:', m2t.ff,',', m2t.ff,') rectangle (axis cs:',m2t.ff,',',m2t.ff,');\n'], ...
                                     xcolor{i,j}, Y(j)-hY/2,  X(i)-hX/2, Y(j)+hY/2, X(i)+hX/2 ));
          end
      end
      % ------------------------------------------------------------------------
  end

  % Make sure that the axes are still visible above the image.
  m2t.axesContainers{end}.options = ...
    addToOptions(m2t.axesContainers{end}.options, ...
                'axis on top', []);

  return;
end
% =========================================================================
function [m2t, str] = drawHggroup(m2t, h)

  % Octave doesn't have the handle() function, so there's no way to
  % determine the nature of the plot anymore at this point.
  % Set to 'unknown' to force fallback handling. This produces something
  % for bar plots, for example.
  try
      cl = class(handle(h));
  catch %#ok
      cl = 'unknown';
  end

  switch(cl)
      case 'specgraph.barseries'
          % hist plots and friends
          [m2t, str] = drawBarseries(m2t, h);

      case 'specgraph.stemseries'
          % stem plots
          [m2t, str] = drawStemseries(m2t, h);

      case 'specgraph.stairseries'
          % stair plots
          [m2t, str] = drawStairSeries(m2t, h);

      case {'specgraph.areaseries'}
          % scatter plots
          [m2t,str] = drawAreaSeries(m2t, h);

      case {'specgraph.contourgroup', 'hggroup'}
          % handle all those the usual way
          [m2t, str] = handleAllChildren(m2t, h);

      case {'specgraph.quivergroup'}
          % quiver arrows
          [m2t, str] = drawQuiverGroup(m2t, h);

      case {'specgraph.errorbarseries'}
          % error bars
          [m2t,str] = drawErrorBars(m2t, h);

      case {'specgraph.scattergroup'}
          % scatter plots
          [m2t,str] = drawScatterPlot(m2t, h);

      case 'unknown'
          % Weird spurious class from Octave.
          [m2t, str] = handleAllChildren(m2t, h);

      otherwise
          userWarning(m2t, 'Don''t know class ''%s''. Default handling.', cl);
          [m2t, str] = handleAllChildren(m2t, h);
  end

end
% =========================================================================
function [m2t,env] = drawSurface(m2t, handle)

    str = [];
    [m2t, opts, plotType] = surfaceOpts(m2t, handle);

    dx = get(handle, 'XData');
    dy = get(handle, 'YData');
    dz = get(handle, 'ZData');
    if any(~isfinite(dx(:))) || any(~isfinite(dy(:))) || any(~isfinite(dz(:)))
        m2t.axesContainers{end}.options = ...
          addToOptions(m2t.axesContainers{end}.options, ...
                      'unbounded coords', 'jump');
    end

    [numcols, numrows] = size(dz);

    % If dx or dy are given as vectors, convert them to the (wasteful) matrix
    % representation first. This makes sure we can treat the data with one
    % single sprintf() command below.
    if isvector(dx)
        dx = ones(numcols,1) * dx(:)';
    end
    if isvector(dy)
        dy = dy(:) * ones(1,numrows);
    end

    % Add 'z buffer=sort' to the options to make sphere plot and the like not
    % overlap. There are different options here some of which may be more
    % advantagous in other situations; check out Pgfplots' manual here.
    % Since 'z buffer=sort' is computationally more expensive for LaTeX, try
    % to avoid it for the most default situations, e.g., when dx and dy are
    % rank-1-matrices.
    if any(~isnan(dx(1,:)) & dx(1,:) ~= dx(2,:)) ...
    || any(~isnan(dy(:,1)) & dy(:,1) ~= dy(:,2))
        opts{end+1} = 'z buffer=sort';
    end

    % Check if we need extra CData.
    colors = get(handle, 'CData');
    if length(size(colors)) > 2 || any(any(isnan(colors)))
        % TODO Handle the case of RGB-specified colors.
        needsExplicitColors = false;
    else
        % Note:
        % Pgfplots actually does a better job than MATLAB in determining what
        % colors to use for the patches. The circular test case on
        % http://www.mathworks.de/de/help/matlab/ref/pcolor.html, for example
        % yields a symmetric setup in Pgfplots (and doesn't in MATLAB).
        needsExplicitColors = any(xor(isnan(dz), isnan(colors)) ...
                                 | (abs(colors - dz) > 1.0e-10));
    end
    % Explicitly add 'header=false' to the list of table options to avoid
    % conflicts with NaNs; they may be interpreted as strings by Pgfplots.
    if needsExplicitColors
        %formatType = 'coordinates';
        %formatString = '(%.15g, %.15g, %.15g) [%.15g]\n';
        formatType = 'table[row sep=crcr,meta index=3,header=false]';
        opts{end+1} = 'point meta=explicit';
        formatString = [m2t.ff, ' ', m2t.ff, ' ', m2t.ff, ' ', m2t.ff, '\\\\\n'];
        data = [applyHgTransform(m2t, [dx(:), dy(:), dz(:)]), colors(:)];
    else
        %formatType = 'coordinates';
        %formatString = '(%.15g, %.15g, %.15g)\n';
        formatType = 'table[row sep=crcr,header=false]';
        formatString = [m2t.ff, ' ', m2t.ff, ' ', m2t.ff, '\\\\\n'];
        data = applyHgTransform(m2t, [dx(:), dy(:), dz(:)]);
    end

    % Add mesh/rows=<num rows> for specifying the row data instead of empty
    % lines in the data list below. This makes it possible to reduce the
    % data writing to one single sprintf() call.
    opts{end+1} = sprintf('mesh/rows=%d', numrows);

    opts = join(m2t, opts, ',\n');
    str = [str, sprintf(['\n\\addplot3[%%\n%s,\n', opts ,']'], plotType)];

    % TODO Check if surf plot is 'spectrogram' or 'surf' and run corresponding
    % algorithm.
    % Spectrograms need to have the grid removed,
    % m2t.axesContainers{end}.options{end+1} = 'grid=none';
    % Here is where everything is put together.
    str = [str, ...
           sprintf('\n%s {\n', formatType), ...
           sprintf(formatString, data'), ...
           sprintf('};\n')];
    env = str;

    % TODO:
    % - remove grids in spectrogram by either removing grid command
    %   or adding: 'grid=none' from/in axis options
    % - handling of huge data amounts in LaTeX.

    if m2t.cmdOpts.Results.automaticLabels
        [m2t, label] = addLabel(m2t);
        str = [str, label]; %#ok
    end

    m2t.currentAxesContain3dData = true;

    return;
end
% =========================================================================
function [m2t, str] = drawText(m2t, handle)
  % Adding text node anywhere in the axex environment.
  % Not that, in Pgfplots, long texts get cut off at the axes. This is
  % Different from the default MATLAB behavior. To fix this, one could
  % use /pgfplots/after end axis/.code.

  str = [];

  % There may be some text objects floating around a MATLAB figure which
  % are handled by other subfunctions (labels etc.) or don't need to be
  % handled at all.
  % The HandleVisibility says something about whether the text handle is
  % visible as a data structure or not. Typically, a handle is hidden
  % if the graphics aren't supposed to be altered, e.g., axis labels.
  % Most of those entities are captured by matlab2tikz one way or
  % another, but sometimes they are not. This is the case, for
  % example, with polar plots and the axis descriptions therein.
  if strcmp(get(handle, 'Visible'), 'off') ...
     || (strcmp(get(handle, 'HandleVisibility'), 'off') && ~m2t.cmdOpts.Results.showHiddenStrings)
    return;
  end

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % get required properties
  color  = get(handle, 'Color');
  [m2t, tcolor] = getColor(m2t, handle, color, 'patch');
  EdgeColor = get(handle, 'EdgeColor');
  HorizontalAlignment = get(handle, 'HorizontalAlignment');
  String = get(handle, 'String');
  Interpreter = get(handle, 'Interpreter');
  String = prettyPrint(m2t, String, Interpreter);
  % For now, don't handle multiline strings.
  String = String{1};
  VerticalAlignment = get(handle, 'VerticalAlignment');
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % translate them to pgf style
  style = cell(0);
  switch VerticalAlignment
      case {'top', 'cap'}
          style{end+1} = 'below';
      case {'baseline', 'bottom'}
          style{end+1} = 'above';
  end
  switch HorizontalAlignment
      case 'left'
          style{end+1} = 'right';
      case 'right'
          style{end+1} = 'left';
  end
  % remove invisible border around \node to make the text align precisely
  style{end+1} = 'inner sep=0mm';

  % Add rotation.
  rot = get(handle, 'Rotation');
  if rot ~= 0.0
    style{end+1} = sprintf(['rotate=', m2t.ff], rot);
  end

  % Don't try and mess around with the font sizes: MATLAB and LaTeX have
  % a very different approach for the two.
  % While MATLAB determines the font sizes in points (pt), the font size
  % in LaTeX is determined globally by the font in use and the environment
  % specs (What you mean is what you get).
  % MATLAB's default font size is 10pt which is way to small for usual
  % plots, but fits quite okay for annoated contours, for example.
  % It's a mess.
%    switch get(handle, 'FontSize')
%       case 10
%           % This setting comes out quite okay for contour annotations.
%           style{end+1} = sprintf('font=\\tiny');
%       case 12
%           style{end+1} = sprintf('font=\\footnotesize');
%    end

  style{end+1} = ['text=' tcolor];
  if ~strcmp(EdgeColor, 'none')
    [m2t, ecolor] = getColor(m2t, handle, EdgeColor, 'patch');
    style{end+1} = ['draw=', ecolor];
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % plot the thing
  pos = get(handle, 'Position');
  if length(pos) == 2
      posString = sprintf(['(axis cs:', m2t.ff, ',', m2t.ff, ')'], pos);

      xlim = get(m2t.currentHandles.gca,'XLim');
      ylim = get(m2t.currentHandles.gca,'YLim');
      if pos(1) < xlim(1) || pos(1) > xlim(2) ...
      || pos(2) < ylim(1) || pos(2) > ylim(2)
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                        'clip', 'false');
      end
  elseif length(pos) == 3
      pos = applyHgTransform(m2t, pos);
      posString = sprintf(['(axis cs:',m2t.ff,',',m2t.ff,',',m2t.ff,')'], pos);

      xlim = get(m2t.currentHandles.gca,'XLim');
      ylim = get(m2t.currentHandles.gca,'YLim');
      zlim = get(m2t.currentHandles.gca,'ZLim');
      if pos(1) < xlim(1) || pos(1) > xlim(2) ...
      || pos(2) < ylim(1) || pos(2) > ylim(2) ...
      || pos(3) < zlim(1) || pos(3) > zlim(2)
          m2t.axesContainers{end}.options = ...
            addToOptions(m2t.axesContainers{end}.options, ...
                        'clip', 'false');
      end
  else
      error('matlab2tikz:drawText', ...
            'Illegal text position specification.');
  end
  str = sprintf('\\node[%s]\nat %s {%s};\n', ...
                 join(m2t, style,', '), posString, String);
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
end
% =========================================================================
function [m2t, str] = drawRectangle(m2t, handle)
  str = [];

  % there may be some text objects floating around a Matlab figure which
  % are handled by other subfunctions (labels etc.) or don't need to be
  % handled at all
  if     strcmp(get(handle, 'Visible'), 'off') ...
      || strcmp(get(handle, 'HandleVisibility'), 'off')
    return;
  end

  % TODO handle Curvature = [0.8 0.4]

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  lineStyle = get(handle, 'LineStyle');
  lineWidth = get(handle, 'LineWidth');
  if (strcmp(lineStyle,'none') || lineWidth==0)
      return
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % Get draw options.
  lineOptions = getLineOptions(m2t, lineStyle, lineWidth);

  colorOptions = cell(0);
  % fill color
  faceColor  = get(handle, 'FaceColor');
  if ~strcmp(faceColor, 'none')
      [m2t, xFaceColor] = getColor(m2t, handle, faceColor, 'patch');
      colorOptions{end+1} = sprintf('fill=%s', xFaceColor);
  end
  % draw color
  edgeColor = get(handle, 'EdgeColor');
  lineStyle = get(handle, 'LineStyle');
  if strcmp(lineStyle, 'none') || strcmp(edgeColor, 'none')
      colorOptions{end+1} = 'draw=none';
  else
      [m2t, xEdgeColor] = getColor(m2t, handle, edgeColor, 'patch');
      colorOptions{end+1} = sprintf('draw=%s', xEdgeColor);
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  pos = pos2dims(get(handle, 'Position'));
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  drawOptions = [lineOptions, colorOptions];
  % plot the thing
  str = sprintf(['\\draw[%s] (axis cs:',m2t.ff,',',m2t.ff,') rectangle (axis cs:',m2t.ff,',',m2t.ff,');\n'], ...
                 join(m2t, drawOptions,', '), pos.left, pos.bottom, pos.right, pos.top ...
              );
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
end
% =========================================================================
function [m2t,surfOptions,plotType] = surfaceOpts(m2t, handle)

  faceColor = get(handle, 'FaceColor');
  edgeColor = get(handle, 'EdgeColor');

  % Check for surf or mesh plot. Second argument in if-check corresponds to
  % default values for mesh plot in MATLAB.
  if strcmpi(faceColor, 'none') || ...
     (strcmpi(edgeColor, 'flat') && isequal(faceColor, [1 1 1]))
      plotType = 'mesh';
  else
      plotType = 'surf';
  end

  surfOptions = cell(0);

  % Set opacity if FaceAlpha < 1 in MATLAB
  faceAlpha = get(handle, 'FaceAlpha');
  if isnumeric(faceAlpha) && faceAlpha ~= 1.0
    surfOptions{end+1} = sprintf(['opacity=', m2t.ff], faceAlpha);
  end

  % Get color map.
  surfOptions{end+1} = matlab2pgfplotsColormap(m2t, m2t.currentHandles.colormap);

  % TODO Revisit this selection and create a bunch of test plots.
  if strcmpi(plotType, 'surf')
      % Set shader for surface plot.
      if strcmpi(edgeColor, 'none') && strcmpi(faceColor, 'flat')
          surfOptions{end+1} = 'shader=flat';
      elseif isnumeric(edgeColor) && strcmpi(faceColor, 'flat')
          [m2t, xEdgeColor] = getColor(m2t, handle, edgeColor, 'patch');
          % same as shader=flat,draw=\pgfkeysvalueof{/pgfplots/faceted color}
          surfOptions{end+1} = 'shader=faceted';
          surfOptions{end+1} = sprintf('draw=%s', xEdgeColor);
      elseif strcmpi(edgeColor, 'none') && strcmpi(faceColor, 'interp')
          surfOptions{end+1} = 'shader=interp';
      else
          surfOptions{end+1} = 'shader=faceted interp';
      end
  elseif strcmpi(plotType, 'mesh')
      surfOptions{end+1} = 'shader=flat';
  else
      error('matlab2tikz:surfaceOpts', ...
            'Illegal plot type ''%s''.', plotType);
  end

  return
end
% =========================================================================
function [m2t, str] = drawScatterPlot(m2t, h)

  str = [];

  xData = get(h, 'XData');
  yData = get(h, 'YData');
  zData = get(h, 'ZData');
  cData = get(h, 'CData');

  matlabMarker    = get(h, 'Marker');
  markerFaceColor = get(h, 'MarkerFaceColor');
  hasFaceColor    = ~strcmp(markerFaceColor,'none');
  [tikzMarker, markOptions] = translateMarker(m2t, matlabMarker, [], hasFaceColor);

  if length(cData) == 3
      % No special treatment for the colors or markers are needed.
      % All markers have the same color.
      [m2t, xcolor] = getColor(m2t, h, cData, 'patch');
      drawOptions = { 'only marks', ...
                      ['mark=' tikzMarker], ...
                      ['color=' xcolor] };
  elseif size(cData,2) == 3
      drawOptions = { 'only marks' ...
      % TODO Get this in order as soon as Pgfplots can do "scatter rgb".
%                        'scatter rgb' ...
                    };
  else
      markerOptions = { ['mark=', tikzMarker], ...
                        sprintf('draw=mapped color') };
      if hasFaceColor
          markerOptions{end+1} = 'fill=mapped color';
      end
      drawOptions = { 'scatter', ...
                      'only marks', ...
                      'scatter src=explicit', ...
                      ['scatter/use mapped color={', join(m2t, markerOptions,','), '}'] };
  end

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % plot the thing
  drawOpts = join(m2t, drawOptions, ',');
  if isempty(zData)
      env = 'addplot';
      format = ['(', m2t.ff, ',', m2t.ff, ')'];
      data = [xData(:), yData(:)];
  else
      env = 'addplot3';
      m2t.currentAxesContain3dData = true;
      format = ['(', m2t.ff, ',', m2t.ff, ',', m2t.ff, ')'];
      data = applyHgTransform(m2t, [xData(:),yData(:),zData(:)]);
  end

  if length(cData) == 3
      % If size(cData,1)==1, then all the colors are the same and have
      % already been accounted for above.
      format = [format, '\n'];
  elseif size(cData,2) == 3
      % Hm, can't deal with this?
      %[m2t, col] = rgb2colorliteral(m2t, cData(k,:));
      %str = strcat(str, sprintf(' [%s]\n', col));
  else
      format = [format, ' [%d]\n'];
      data = [data, cData(:)];
  end

  % The actual printing.
  str = [str, ...
         sprintf('\\%s[%s] plot coordinates{\n', env, drawOpts), ...
         sprintf(format, data'), ...
         sprintf('};\n\n')];
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

end
% =========================================================================
function [m2t, str] = drawBarseries(m2t, h)
  % Takes care of plots like the ones produced by MATLAB's hist.
  % The main pillar is Pgfplots's '{x,y}bar' plot.
  %
  % TODO Get rid of code duplication with 'drawAxes'.

  % m2t.barplotId is set to [] in drawAxes(), so all of the values are computed
  % anew for subplots.
  if ~isfield(m2t, 'barplotId') || isempty(m2t.barplotId)
      % 'barplotId' provides a consecutively numbered ID for each
      % barseries plot. This allows for a proper handling of multiple bars.
      m2t.barplotId = [];
      m2t.barplotTotalNumber = [];
      m2t.barShifts = [];
      m2t.addedAxisOption = false;
  end

  str = [];

  % -----------------------------------------------------------------------
  % The bar plot implementation in Pgfplots lacks certain functionalities;
  % for example, it can't plot bar plots and non-bar plots in the same
  % axis (while MATLAB can).
  % The following checks if this is the case and cowardly bails out if so.
  % On top of that, the number of bar plots is counted.
  if isempty(m2t.barplotTotalNumber)
      m2t.barplotTotalNumber = 0;
      siblings = get(get(h, 'Parent'), 'Children');
      for s = siblings(:)'

          % skip invisible objects
          if ~isVisible(s)
              continue;
          end

          if strcmpi(get(s, 'Type'), 'hggroup')
              cl = class(handle(s));
              switch cl
                  case 'specgraph.barseries'
                      m2t.barplotTotalNumber = m2t.barplotTotalNumber + 1;
                  case 'specgraph.errorbarseries'
                      % TODO
                      % Unfortunately, MATLAB(R) treats error bars and
                      % corresponding bar plots as siblings of a common axes
                      % object. For error bars to work with bar plots -- which
                      % is trivially possible in Pgfplots -- one has to match
                      % errorbar and bar objects (probably by their values).
                      userWarning(m2t, 'Error bars discarded (to be implemented).');
                  otherwise
                      error('matlab2tikz:drawBarseries',          ...
                            'Unknown class''%s''.', cl);
              end
          end
      end
  end
  % -----------------------------------------------------------------------

  xData = get(h, 'XData');
  yData = get(h, 'YData');

  % init drawOptions
  drawOptions = cell(0);

  barlayout = get(h, 'BarLayout');
  isHoriz = strcmp(get(h, 'Horizontal'), 'on');
  if (isHoriz)
      barType = 'xbar';
  else
      barType = 'ybar';
  end
  numBars = m2t.barplotTotalNumber;
  switch barlayout
      case 'grouped'
          % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
          % grouped plots
          % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
          % set ID
          if isempty(m2t.barplotId)
              m2t.barplotId = 1;
          else
              m2t.barplotId = m2t.barplotId + 1;
          end

%            % From <MATLAB>/toolbox/matlab/specgraph/makebars.m
%            % plottype==0 means 'grouped'
%            if m==1 || plottype~=0,
%                groupWidth = 1.0;
%            else
%                groupWidth = min(groupWidth, m/(m+1.5));
%            end
%            xx(:,3:4) = 1;
%            if plottype==0,
%                xx = (xx-0.5)*barwidth*groupwidth/m;
%            else
%                xx = (xx-0.5)*barwidth*groupwidth;
%            end

          % Maximum group with relative to the minumum distance between to
          % x-values.
          maxGroupWidth = 0.8;
          if numBars == 1
              groupWidth = 1.0;
          else
              groupWidth = min(maxGroupWidth, numBars/(numBars+1.5));
          end

          % ---------------------------------------------------------------
          % Calculate the width of each bar and the center point shift.
          % The following is taken from MATLAB (see makebars.m) without
          % the special handling for hist plots or other fancy options.
          % ---------------------------------------------------------------
          if isempty(m2t.barShifts)
              % Get the shifts of the bar centers.
              % In case of numBars==1, this returns 0,
              % In case of numBars==2, this returns [-1/4, 1/4],
              % In case of numBars==3, this returns [-1/3, 0, 1/3],
              % and so forth.
              % The bar width is assumed to be groupWidth/numBars.
              m2t.barShifts = ((1:numBars) - 0.5) * groupWidth / numBars ...
                            - 0.5* groupWidth;
          end
          % ---------------------------------------------------------------

          % From http://www.mathworks.com/help/techdoc/ref/bar.html:
          % bar(...,width) sets the relative bar width and controls the
          % separation of bars within a group. The default width is 0.8, so if
          % you do not specify X, the bars within a group have a slight
          % separation. If width is 1, the bars within a group touch one
          % another. The value of width must be a scalar.
          barWidth = get(h, 'BarWidth') * groupWidth / numBars;

          % The minimum distance between two x-values. This is the scaling
          % factor for all other lengths about the bars.
          dx = min(diff(xData));

          % MATLAB treats shift and width in normalized coordinate units,
          % whereas Pgfplots requires physical units (pt,cm,...); hence
          % have the units converted.
          if (isHoriz)
              physicalBarWidth = dx * barWidth * m2t.unitlength.y.value;
              physicalBarShift = dx * m2t.barShifts(m2t.barplotId) * m2t.unitlength.y.value;
              phyicalBarUnit = m2t.unitlength.y.unit;
          else
              physicalBarWidth = dx * barWidth * m2t.unitlength.x.value;
              physicalBarShift = dx * m2t.barShifts(m2t.barplotId) * m2t.unitlength.x.value;
              phyicalBarUnit = m2t.unitlength.x.unit;
          end
          drawOptions = {drawOptions{:}, ...
                         barType, ...
                         sprintf(['bar width=',m2t.ff,'%s'], physicalBarWidth, phyicalBarUnit)};
          if physicalBarShift ~= 0.0
              drawOptions{end+1} = ...
                  sprintf(['bar shift=',m2t.ff,'%s'], physicalBarShift, phyicalBarUnit);
          end
          % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
          % end grouped plots
          % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

      case 'stacked'
          % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
          % Stacked plots --
          % Add option 'ybar stacked' to the options of the surrounding
          % axis environment (and disallow anything else but stacked
          % plots).
          % Make sure this happens exactly *once*.
          if isempty(m2t.addedAxisOption) || ~m2t.addedAxisOption
              m2t.axesContainers{end}.stackedBarsPresent = true;
              bWFactor = get(h, 'BarWidth');
              % Add 'ybar stacked' to the containing axes environment.
              m2t.axesContainers{end}.options = ...
                  addToOptions(m2t.axesContainers{end}.options, ...
                               [barType,' stacked'], []);
              m2t.axesContainers{end}.options = ...
                  addToOptions(m2t.axesContainers{end}.options, ...
                               'bar width', ...
                               sprintf([m2t.ff,'%s'], m2t.unitlength.x.value*bWFactor, m2t.unitlength.x.unit));
              m2t.addedAxisOption = true;
          end
          % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

      otherwise
          error('matlab2tikz:drawBarseries', ...
                'Don''t know how to handle BarLayout ''%s''.', barlayout);
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % define edge color
  edgeColor  = get(h, 'EdgeColor');
  [m2t, xEdgeColor] = getColor(m2t, h, edgeColor, 'patch');
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % define face color;
  % quite oddly, this value is not coded in the handle itself, but in its
  % child patch.
  child      = get(h, 'Children');
  faceColor  = get(child, 'FaceColor');
  [m2t, xFaceColor] = getColor(m2t, h, faceColor, 'patch');
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % gather the draw options
  lineStyle = get(h, 'LineStyle');

  drawOptions{end+1} = sprintf('fill=%s', xFaceColor);
  if strcmp(lineStyle, 'none')
      drawOptions{end+1} = 'draw=none';
  else
      drawOptions{end+1} = sprintf('draw=%s', xEdgeColor);
  end
  drawOpts = join(m2t, drawOptions, ',');
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % Add 'area legend' to the options as otherwise the legend indicators
  % will just highlight the edges.
  m2t.axesContainers{end}.options = ...
    addToOptions(m2t.axesContainers{end}.options, 'area legend', []);
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % plot the thing
  str = [str, ...
         sprintf('\\addplot[%s] plot coordinates{\n', drawOpts)];

  if isHoriz
      % If the bars are horizontal, the values x and y are exchanged.
      str = strcat(str, ...
                   sprintf(['(',m2t.ff,',',m2t.ff,')\n'], [yData(:), xData(:)]'));
  else
      str = strcat(str, ...
                   sprintf(['(',m2t.ff,',',m2t.ff,')\n'], [xData(:), yData(:)]'));
  end
  str = [str, sprintf('};\n\n')];
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

end
% =========================================================================
function [m2t, str] = drawStemseries(m2t, h)
  % Takes care of MATLAB's stem plots.
  %
  % TODO Get rid of code duplication with 'drawAxes'.

  str = [];

  lineStyle = get(h, 'LineStyle');
  lineWidth = get(h, 'LineWidth');
  marker    = get(h, 'Marker');

  if ((strcmp(lineStyle,'none') || lineWidth==0)                  ...
      && strcmp(marker,'none'))
      % nothing to plot!
      return
  end

  % = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = =
  % deal with draw options
  % = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = =
  color = get(h, 'Color');
  [m2t, plotColor] = getColor(m2t, h, color, 'patch');

  lineOptions = getLineOptions(m2t, lineStyle, lineWidth);
  [m2t, markerOptions] = getMarkerOptions(m2t, h);

  drawOptions = ['ycomb',                      ...
                 sprintf('color=%s', plotColor),         ... % color
                 lineOptions, ...
                 markerOptions];

  % insert draw options
  drawOpts =  join(m2t, drawOptions, ',');
  % = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = = =

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % plot the thing
  xData = get(h, 'XData');
  yData = get(h, 'YData');
  str = [str, ...
         sprintf('\\addplot[%s] plot coordinates{', drawOpts), ...
         sprintf(['(',m2t.ff,',',m2t.ff,')\n'], [xData(:), yData(:)]'), ...
         sprintf('};\n\n')];
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

end
% =========================================================================
function [m2t, str] = drawStairSeries(m2t, h)
  % Takes care of MATLAB's stairs plots.
  %
  % TODO Get rid of code duplication with 'drawAxes'.

  str = [];

  lineStyle = get(h, 'LineStyle');
  lineWidth = get(h, 'LineWidth');
  marker    = get(h, 'Marker');

  if (   (strcmp(lineStyle,'none') || lineWidth==0)                  ...
       && strcmp(marker,'none'))
      return
  end

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % deal with draw options
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  color     = get(h, 'Color');
  [m2t, plotColor] = getColor(m2t, h, color, 'patch');

  lineOptions = getLineOptions(m2t, lineStyle, lineWidth);
  [m2t, markerOptions] = getMarkerOptions(m2t, h);

  drawOptions = ['const plot',         ...
                 sprintf('color=%s', plotColor), ... % color
                 lineOptions, ...
                 markerOptions];

  % insert draw options
  drawOpts = join(m2t, drawOptions, ',');
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -


  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % plot the thing
  xData = get(h, 'XData');
  yData = get(h, 'YData');
  str = [str, ...
         sprintf('\\addplot[%s] plot coordinates{\n', drawOpts), ...
         sprintf(['(',m2t.ff,',',m2t.ff,')\n'], [xData(:), yData(:)]'), ...
         sprintf('};\n\n')];
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

end
% =========================================================================
function [m2t, str] = drawAreaSeries(m2t, h)
  % Takes care of MATLAB's stem plots.
  %
  % TODO Get rid of code duplication with 'drawAxes'.

  str = [];

  if ~isfield(m2t, 'addedAreaOption') || isempty(m2t.addedAreaOption) || ~m2t.addedAreaOption
      % Add 'area style' to axes options.
      m2t.axesContainers{end}.options = ...
          addToOptions(m2t.axesContainers{end}.options, 'area style', []);
      m2t.axesContainers{end}.options = ...
          addToOptions(m2t.axesContainers{end}.options, 'stack plots', 'y');
      m2t.addedAreaOption = true;
  end

  % Handle draw options.
  % define edge color
  drawOptions = {};
  edgeColor = get(h, 'EdgeColor');
  [m2t, xEdgeColor] = getColor(m2t, h, edgeColor, 'patch');
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % define face color;
  % quite oddly, this value is not coded in the handle itself, but in its
  % child patch.
  child      = get(h, 'Children');
  faceColor  = get(child, 'FaceColor');
  [m2t, xFaceColor] = getColor(m2t, h, faceColor, 'patch');
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % gather the draw options
  lineStyle = get(h, 'LineStyle');
  drawOptions{end+1} = sprintf('fill=%s', xFaceColor);
  if strcmp(lineStyle, 'none')
      drawOptions{end+1} = 'draw=none';
  else
      drawOptions{end+1} = sprintf('draw=%s', xEdgeColor);
  end
  drawOpts = join(m2t, drawOptions, ',');

  % plot the thing
  xData = get(h, 'XData');
  yData = get(h, 'YData');
  str = [str, ...
         sprintf('\\addplot[%s] plot coordinates{\n', drawOpts), ...
         sprintf(['(',m2t.ff,',',m2t.ff,')\n'], [xData(:), yData(:)]'), ...
         sprintf('}\n\\closedcycle;\n')];
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

end
% =========================================================================
function [m2t, str] = drawQuiverGroup(m2t, h)
  % Takes care of MATLAB's quiver plots.

  if ~isfield(m2t, 'quiverId')
      % used for arrow styles, in case there are more than one quiver fields
      m2t.quiverId = 0;
  else
      m2t.quiverId = m2t.quiverId + 1;
  end

  str = [];

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % One could get(h,'{X,Y,U,V}Data') in which the intended arrow lengths are stored.
  % MATLAB(R) however applies some quite sophisticated scaling here to avoid overlap
  % of arrows.
  % The actual length of the arrows is stored in c(1) of
  %
  %  c = get(h,'Children');
  %
  % 'XData' and 'YData' of c(1) will be of the form
  %
  % [arrow1point1, arrow1point2, NaN, arrow2point1, arrow2point2, NaN].
  %
  c = get(h, 'Children');

  xData = get(c(1), 'XData');
  yData = get(c(1), 'YData');

  step = 3;
  m = length(xData(1:step:end));   % number of arrows

  XY = zeros(4,m);

  XY(1,:) = xData(1:step:end);
  XY(2,:) = yData(1:step:end);
  XY(3,:) = xData(2:step:end);
  XY(4,:) = yData(2:step:end);
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % gather the arrow options
  showArrowHead = get(h, 'ShowArrowHead');
  lineStyle     = get(h, 'LineStyle');
  lineWidth     = get(h, 'LineWidth');

  if (strcmp(lineStyle,'none') || lineWidth==0)  && ~showArrowHead
      return
  end

  arrowOpts = cell(0);
  if showArrowHead
      arrowOpts = [arrowOpts, '->'];
  else
      arrowOpts = [arrowOpts, '-'];
  end

  color = get(h, 'Color');
  [m2t, arrowcolor] = getColor(m2t, h, color, 'patch');
  arrowOpts = [arrowOpts, ...
               sprintf('color=%s', arrowcolor), ... % color
               getLineOptions(m2t, lineStyle, lineWidth), ... % line options
              ];

  % define arrow style
  arrowOptions = join(m2t, arrowOpts, ',');

  % Append the arrow style to the TikZ options themselves.
  % TODO: Look into replacing this by something more 'local',
  % (see \pgfplotset{}).
  arrowStyle  = ['arrow',num2str(m2t.quiverId), '/.style={',arrowOptions,'}'];
  m2t.content.options = addToOptions(m2t.content.options,...
                                     sprintf('arrow%d/.style', m2t.quiverId), ...
                                     ['{', arrowOptions, '}']);
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % return the vector field code
  str = [str, ...
         sprintf(['\\addplot [arrow',num2str(m2t.quiverId), '] ', ...
                  'coordinates{(',m2t.ff,',',m2t.ff,') (',m2t.ff,',',m2t.ff,')};\n'],...
                  XY)];
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

  return;
end
% =========================================================================
function [m2t, str] = drawErrorBars(m2t, h)
  % Takes care of MATLAB's error bar plots.

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % 'errorseries' plots have two line-plot children, one of which contains
  % the information about the center points; 'XData' and 'YData' components
  % are both of length n.
  % The other contains the information about the deviations (errors), more
  % more precisely: the lines to be drawn. Those are
  %        ___
  %         |
  %         |
  %         X  <-- (x0,y0)
  %         |
  %         |
  %        _|_
  %
  %    X: x0,     x0,     x0-eps, x0+eps, x0-eps, x0+eps;
  %    Y: y0-dev, y0+dev, y0-dev, y0-dev, y0+dev, y0+dev.
  %
  % Hence, 'XData' and 'YData' are of length 6*n and contain redundant info.
  c = get(h, 'Children');

  % Find out which contains the data and which the deviations.
  n1 = length(get(c(1),'XData'));
  n2 = length(get(c(2),'XData'));
  if n2 == 6*n1
      % n1 contains centerpoint info
      dataIdx  = 1;
      errorIdx = 2;
  elseif n1 == 6*n2
      % n2 contains centerpoint info
      dataIdx  = 2;
      errorIdx = 1;
  else
      error('drawErrorBars:errorMatch', ...
            'Sizes of and error data not matching (6*%d ~= %d and 6*%d ~= %d).', ...
            n1, n2, n2, n1);
  end

  % prepare error array (that is, gather the y-deviations)
  yValues = get(c(dataIdx) , 'YData');
  yErrors = get(c(errorIdx), 'YData');

  n = length(yValues);

  yDeviations = zeros(n, 1);

  for k = 1:n
      % upper deviation
      kk = 6*(k-1) + 1;
      upDev = abs(yValues(k) - yErrors(kk));

      % lower deviation
      kk = 6*(k-1) + 2;
      loDev = abs(yValues(k) - yErrors(kk));

      if abs(upDev-loDev) >= 1e-10 % don't use 'm2t.tol' here as is seems somewhat too strict
          error('drawErrorBars:uneqDeviations', ...
                'Upper and lower error deviations not equal (%.15g ~= %.15g). Pgfplots can''t deal with that yet. Using upper deviations.', upDev, loDev);
      end

      yDeviations(k) = upDev;
  end

  % Now, pull drawLine() with deviation information.
  [m2t, str] = drawLine(m2t, c(dataIdx), yDeviations);

end
% ==============================================================================
function out = linearFunction(X, Y)
    % Return the linear function that goes through (X[1], Y[1]), (X[2], Y[2]).
    out = @(x) (Y(2,:)*(x-X(1)) + Y(1,:)*(X(2)-x)) / (X(2)-X(1));
    return
end
% ==============================================================================
function matlabColormap = pgfplots2matlabColormap(points, rgb, numColors)
    % Translates a Pgfplots colormap to a MATLAB color map.

    matlabColormap = zeros(numColors, 3);
    % Point indices between which to interpolate.
    I = [1, 2];
    f = linearFunction(points(I), rgb(I,:));
    for k = 1:numColors
        x = (k-1)/(numColors-1) * points(end);
        if x > points(I(2))
            I = I + 1;
            f = linearFunction(points(I), rgb(I,:));
        end
        matlabColormap(k,:) = f(x);
    end

    return
end
% ==============================================================================
function pgfplotsColormap = matlab2pgfplotsColormap(m2t, matlabColormap)
    % Translates a MATLAB color map into a Pgfplots colormap.

    % First check if we could use a default Pgfplots color map.
    % Unfortunately, MATLAB and Pgfplots color maps will never exactly coincide
    % except to the most simple cases such as blackwhite. This is because of a
    % slight incompatibility of Pgfplots and MATLAB colormaps:
    % In MATLAB, indexing goes from 1 through 64, whereas in Pgfplots you can
    % specify any range, the default ones having something like
    % (0: red, 1: yellow, 2: blue).
    % To specify this exact color map in MATLAB, one would have to put 'red' at
    % 1, blue at 64, and yellow in the middle of the two, 32.5 that is.
    % Not really sure how MATLAB rounds here: 32, 33? Anyways, it will be
    % slightly off and hence not match the Pgfplots color map.
    % As a workaround, build the MATLAB-formatted colormaps of Pgfplots default
    % color maps, and check if matlabColormap is close to it. If yes, take it.

    % For now, comment out the color maps which haven't landed yet in Pgfplots.
    pgfmaps = { %struct('name', 'colormap/autumn', ...
                %       'points', [0,1], ...
                %       'values', [[1,0,0];[1,1,0]]), ...
                %struct('name', 'colormap/bled', ...
                %       'points', 0:6, ...
                %       'values', [[0,0,0];[43,43,0];[0,85,0];[0,128,128];[0,0,170];[213,0,213];[255,0,0]]/255), ...
                %struct('name', 'colormap/bright', ...
                %       'points', 0:7, ...
                %       'values', [[0,0,0];[78,3,100];[2,74,255];[255,21,181];[255,113,26];[147,213,114];[230,255,0];[255,255,255]]/255), ...
                %struct('name', 'colormap/bone', ...
                %       'points', [0,3,6,8], ...
                %       'values', [[0,0,0];[84,84,116];[167,199,199];[255,255,255]]/255), ...
                %struct('name', 'colormap/cold', ...
                %       'points', 0:3, ...
                %       'values', [[0,0,0];[0,0,1];[0,1,1];[1,1,1]]), ...
                %struct('name', 'colormap/copper', ...
                %       'points', [0,4,5], ...
                %       'values', [[0,0,0];[255,159,101];[255,199,127]]/255), ...
                %struct('name', 'colormap/copper2', ...
                %       'points', 0:4, ...
                %       'values', [[0,0,0];[68,62,63];[170,112,95];[207,194,138];[255,255,255]]/255), ...
                %struct('name', 'colormap/hsv', ...
                %       'points', 0:6, ...
                %       'values', [[1,0,0];[1,1,0];[0,1,0];[0,1,1];[0,0,1];[1,0,1];[1,0,0]]), ...
                struct('name', 'colormap/hot', ...
                       'points', 0:3, ...
                       'values', [[0,0,1];[1,1,0];[1,0.5,0];[1,0,0]]), ... % TODO check this
                struct('name', 'colormap/hot2', ...
                       'points', [0,3,6,8], ...
                       'values', [[0,0,0];[1,0,0];[1,1,0];[1,1,1]]), ...
                struct('name', 'colormap/jet', ...
                       'points', [0,1,3,5,7,8], ...
                       'values', [[0,0,128];[0,0,255];[0,255,255];[255,255,0];[255,0,0];[128,0,0]]/255), ...
                struct('name', 'colormap/blackwhite', ...
                       'points', [0,1], ...
                       'values', [[0,0,0];[1,1,1]]), ...
                struct('name', 'colormap/bluered', ...
                       'points', 0:5, ...
                       'values', [[0,0,180];[0,255,255];[100,255,0];[255,255,0];[255,0,0];[128,0,0]]/255), ...
                struct('name', 'colormap/cool', ...
                       'points', [0,1,2], ...
                       'values', [[255,255,255];[0,128,255];[255,0,255]]/255), ...
                struct('name', 'colormap/greenyellow', ...
                       'points', [0,1], ...
                       'values', [[0,128,0];[255,255,0]]/255), ...
                struct('name', 'colormap/redyellow', ...
                       'points', [0,1], ...
                       'values', [[255,0,0];[255,255,0]]/255), ...
                struct('name', 'colormap/violet', ...
                       'points', [0,1,2], ...
                       'values', [[25,25,122];[255,255,255];[238,140,238]]/255) ...
              };

    % The tolerance is a subjective matter of course.
    % Some figures:
    %    * The norm-distance between MATLAB's gray and bone is 6.8e-2.
    %    * The norm-distance between MATLAB's jet and Pgfplots's jet is 2.8e-2.
    %    * The norm-distance between MATLAB's hot and Pgfplots's hot2 is 2.1e-2.
    tol = 5.0e-2;

    for map = pgfmaps
        numColors = size(matlabColormap, 1);
        mmap = pgfplots2matlabColormap(map{1}.points, map{1}.values, numColors);
        alpha = norm(matlabColormap - mmap) / sqrt(numColors);
        if alpha < tol
            userInfo(m2t, 'Found %s to be a pretty good match for your color map (||diff||=%g).', ...
                     map{1}.name, alpha);
            pgfplotsColormap = map{1}.name;
            return
        end
    end

    % Build a custom color map.
    % Loop over the data, stop at each spot where the linear
    % interpolation is interrupted, and set a color mark there.
    steps = [1, 2];
    colors = [matlabColormap(1,:); matlabColormap(2,:)];
    f = linearFunction(steps, colors);
    k = 3;
    m = size(matlabColormap, 1);
    while k <= m
        if norm(matlabColormap(k,:) - f(k)) > 1.0e-10
            % Add the previous step to the color list
            steps(end) = k-1;
            colors(end,:) = matlabColormap(k-1,:);
            steps = [steps, k];
            colors = [colors; matlabColormap(k,:)];
            f = linearFunction(steps(end-1:end), colors(end-1:end,:));
        end
        k = k+1;
    end
    steps(end) = m;
    colors(end,:) = matlabColormap(m,:);

    % Get it in Pgfplots-readable form.
    unit = 'pt';
    colSpecs = {};
    for k = 1:length(steps)
        x = steps(k)-1;
        sprintf('rgb(%d%s)=(%g, %g, %g)', x, unit, colors(k));
        colSpecs{k} = sprintf('rgb(%d%s)=(%g,%g,%g)', x, unit, colors(k,:));
    end
    pgfplotsColormap = sprintf('colormap={mymap}{[1%s] %s}', unit, join(m2t, colSpecs, '; '));

    return
end
% =========================================================================
function axisOptions = getColorbarOptions(m2t, handle)

  % begin collecting axes options
  axisOptions = cell(0, 2);
  cbarOptions = {};
  cbarStyleOptions = {};

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % set position, ticks etc. of the colorbar
  loc = get(handle, 'Location');

  % MATLAB(R)'s keywords are camel cased (e.g., 'NorthOutside'), in Octave
  % small cased ('northoutside'). Hence, use lower() for uniformity.
  switch lower(loc)
      case 'north'
          cbarOptions{end+1} = 'horizontal';
          cbarStyleOptions = {cbarStyleOptions{:},...
                              'at={(0.5,0.97)}',...
                              'anchor=north', ...
                              'xticklabel pos=lower', ...
                              'width=0.97*\pgfkeysvalueof{/pgfplots/parent axis width}'};
      case 'south'
          cbarOptions{end+1} = 'horizontal';
          cbarStyleOptions = {cbarStyleOptions{:},...
                              'at={(0.5,0.03)}',...
                              'anchor=south', ...
                              'xticklabel pos=upper', ...
                              'width=0.97*\pgfkeysvalueof{/pgfplots/parent axis width}'};
      case 'east'
          cbarOptions{end+1} = 'right';
          cbarStyleOptions = {cbarStyleOptions{:},...
                              'at={(0.97,0.5)}',...
                              'anchor=east', ...
                              'xticklabel pos=left', ...
                              'width=0.97*\pgfkeysvalueof{/pgfplots/parent axis width}'};
      case 'west'
          cbarOptions{end+1} = 'left';
          cbarStyleOptions = {cbarStyleOptions{:},...
                              'at={(0.03,0.5)}',...
                              'anchor=west', ...
                              'xticklabel pos=right', ...
                              'width=0.97*\pgfkeysvalueof{/pgfplots/parent axis width}'};
      case 'eastoutside'
          %cbarOptions{end+1} = 'right';
      case 'westoutside'
          cbarOptions{end+1} = 'left';
      case 'northoutside'
          % TODO move to top
          cbarOptions{end+1} = 'horizontal';
          cbarStyleOptions = {cbarStyleOptions{:},...
                              'at={(0.5,1.03)}',...
                              'anchor=south', ...
                              'xticklabel pos=upper'};
      case 'southoutside'
          cbarOptions{end+1} = 'horizontal';
      otherwise
          error('getColorbarOptions: Unknown ''Location'' %s.', loc)
  end

  if strcmp(get(handle, 'YScale'), 'log')
      cbarStyleOptions{end+1} = 'ymode=log';
  end

  % Get axis labels.
  for axis = 'xy'
    axisLabel = get(get(handle, [upper(axis),'Label']), 'String');
    if ~isempty(axisLabel)
        axisLabelInterpreter = ...
            get(get(handle, [upper(axis),'Label']), 'Interpreter');
        label = prettyPrint(m2t, axisLabel, axisLabelInterpreter);
        if length(label) > 1
            % If there's more than one cell item, the list
            % is displayed multi-row in MATLAB(R).
            % To replicate the same in Pgfplots, one can
            % use xlabel={first\\second\\third} only if the
            % alignment or the width of the "label box"
            % is defined. This is a restriction that comes with
            % TikZ nodes.
            m2t.axesContainers{end}.options = ...
              addToOptions(m2t.axesContainers{end}.options, ...
                          [axis, 'label style'], '{align=center}');
        end
        label = join(m2t, label,'\\[1ex]');
        cbarStyleOptions{end+1} = sprintf([axis,'label={%s}'], label);
    end
  end

  if m2t.cmdOpts.Results.strict
      % Sampled colors.
      numColors = size(m2t.currentHandles.colormap, 1);
      cbarOptions{end+1} = 'sampled';
      cbarStyleOptions{end+1} = sprintf('samples=%d', numColors+1);
  end

  % Merge them together in axisOptions.
  if isempty(cbarOptions)
      axisOptions = addToOptions(axisOptions, 'colorbar', []);
  else
      if length(cbarOptions) > 1
          userWarning(m2t, ...
                      'Pgfplots cannot deal with more than one colorbar option yet.');
      end
      axisOptions = addToOptions(axisOptions, ...
                                 ['colorbar ', cbarOptions{1}], []);
  end

  if ~isempty(cbarStyleOptions)
      axisOptions = addToOptions(axisOptions, ...
                                 'colorbar style', ...
                                 ['{', join(m2t, cbarStyleOptions, ','), '}']);
  end

  % Append upper and lower limit of the colorbar.
  % TODO Use caxis not only for color bars.
  clim = caxis;
  axisOptions = addToOptions(axisOptions, 'point meta min', sprintf(m2t.ff, clim(1)));
  axisOptions = addToOptions(axisOptions, 'point meta max', sprintf(m2t.ff, clim(2)));

  % do _not_ handle colorbar's children
  return
end
% =========================================================================
function [m2t, xcolor] = getColor(m2t, handle, color, mode)
  % Handles MATLAB colors and makes them available to TikZ.
  % This includes translation of the color value as well as explicit
  % definition of the color if it is not available in TikZ by default.
  %
  % The variable 'mode' essentially determines what format 'color' can
  % have. Possible values are (as strings) 'patch' and 'image'.

  % check if the color is straight given in rgb
  % -- notice that we need the extra NaN test with respect to the QUIRK
  %    below
  if isreal(color) && length(color)==3 && ~any(isnan(color))
      % everything alright: rgb color here
      [m2t, xcolor] = rgb2colorliteral(m2t, color);
  else
      % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
      switch mode
          case 'patch'
              [m2t, xcolor] = patchcolor2xcolor(m2t, color, handle);
          case 'image'
              [m2t, colorindex] = cdata2colorindex(m2t, color, handle);
              [m2t, xcolor] = rgb2colorliteral(m2t, m2t.currentHandles.colormap(colorindex, :));
          otherwise
              error(['matlab2tikz:getColor', ...
                     'Argument ''mode'' has illegal value ''%s''.'], ...
                     mode);
      end
      % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  end

end
% =========================================================================
function [m2t, xcolor] = patchcolor2xcolor(m2t, color, patchhandle)
  % Transforms a color of the edge or the face of a patch to an xcolor literal.

  if ~ischar(color)
      error('patchcolor2xcolor:illegalInput', ...
            'Input argument ''color'' not a string.');
  end

  switch color
      case 'flat'
          % look for CData at different places
          cdata = get(patchhandle, 'CData');
          if isempty(cdata) || ~isnumeric(cdata)
              c = get(patchhandle, 'Children');
              cdata = get(c, 'CData');
          end

          col1 = cdata(1,1);
          if all(isnan(cdata) | abs(cdata-col1)<1.0e-10)
              [m2t, colorindex] = cdata2colorindex(m2t, col1, patchhandle);
              [m2t, xcolor] = rgb2colorliteral(m2t, m2t.currentHandles.colormap(colorindex, :));
          else
              % Don't return anything meaningful and count on the caller to
              % make soemthing of it.
              xcolor = [];
          end

      case 'auto'
          color = get(patchhandle, 'Color');
          [m2t, xcolor] = rgb2colorliteral(m2t, color);

      case 'none'
          error(['matlab2tikz:anycolor2rgb',                       ...
                 'Color model ''none'' not allowed here. ',        ...
                 'Make sure this case gets intercepted before.']);

      otherwise
          error(['matlab2tikz:anycolor2rgb',                          ...
                 'Don''t know how to handle the color model ''%s''.'],  ...
                 color);
  end

  return;
end
% =========================================================================
function [m2t, colorindex] = cdata2colorindex(m2t, cdata, imagehandle)
  % Transforms a color in CData format to an index in the color map.
  % Only does something if CDataMapping is 'scaled', really.

  if ~isnumeric(cdata) && ~islogical(cdata)
      error('matlab2tikz:cdata2colorindex',                        ...
             ['Don''t know how to handle cdata ''',cdata,'''.']);
  end

  axeshandle = m2t.currentHandles.gca;

  % -----------------------------------------------------------------------
  % For the following, see, for example, the MATLAB help page for 'image',
  % section 'Image CDataMapping'.
  switch get(imagehandle, 'CDataMapping')
      case 'scaled'
          % need to scale within clim
          % see MATLAB's manual page for caxis for details
          clim = get(axeshandle, 'clim');
          m = size(m2t.currentHandles.colormap, 1);
          colorindex = zeros(size(cdata));
          idx1 = cdata <= clim(1);
          idx2 = cdata >= clim(2);
          idx3 = ~idx1 & ~idx2;
          colorindex(idx1) = 1;
          colorindex(idx2) = m;
          colorindex(idx3) = fix((cdata(idx3)-clim(1)) / (clim(2)-clim(1)) *m) ...
                          + 1;
      case 'direct'
          % direct index
          colorindex = cdata;

      otherwise
            error(['matlab2tikz:anycolor2rgb',                ...
                     'Unknown CDataMapping ''%s''.'],          ...
                     cdatamapping);
  end
  % -----------------------------------------------------------------------

end
% =========================================================================
function [m2t, key, lOpts] = getLegendOpts(m2t, handle)

  % Need to check that there's nothing inside visible before we
  % abandon this legend -- an invisible property of the parent just
  % means the legend has no box.
  children = get(handle, 'Children');
  if ~isVisible(handle) && ~any(isVisible(children))
      return
  end

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % handle legend location
  loc  = get(handle, 'Location');
  dist = 0.03;  % distance to to axes in normalized coordinated
  anchor = [];
  % MATLAB(R)'s keywords are camel cased (e.g., 'NorthOutside'), in Octave
  % small cased ('northoutside'). Hence, use lower() for uniformity.
  switch lower(loc)
      case 'northeast'
          % don't anything in this (default) case
      case 'northwest'
          position = [dist, 1-dist];
          anchor   = 'north west';
      case 'southwest'
          position = [dist, dist];
          anchor   = 'south west';
      case 'southeast'
          position = [1-dist, dist];
          anchor   = 'south east';
      case 'north'
          position = [0.5, 1-dist];
          anchor   = 'north';
      case 'east'
          position = [1-dist, 0.5];
          anchor   = 'east';
      case 'south'
          position = [0.5, dist];
          anchor   = 'south';
      case 'west'
          position = [dist, 0.5];
          anchor   = 'west';
      case 'northoutside'
          position = [0.5, 1+dist];
          anchor = 'south';
      case 'southoutside'
          position = [0.5, -dist];
          anchor = 'north';
      case 'eastoutside'
          position = [1+dist, 0.5];
          anchor = 'west';
      case 'westoutside'
          position = [-dist, 0.5];
          anchor = 'east';
      case 'northeastoutside'
          position = [1+dist, 1];
          anchor = 'north west';
      case 'northwestoutside'
          position = [-dist, 1];
          anchor = 'north east';
      case 'southeastoutside'
          position = [1+dist, 0];
          anchor = 'south west';
      case 'southwestoutside'
          position = [-dist, 0];
          anchor = 'south east';
      case 'none'
          % TODO handle position with pixels
          legendPos = get(handle, 'Position');
          unit = get(handle, 'Units');
          switch unit
              case 'normalized'
                  position = legendPos(1:2);
              case 'pixels'
                  % Calculate where the legend is located w.r.t. the axes.
                  axesPos = get(m2t.currentHandles.gca, 'Position');
                  % By default, the axes position is given w.r.t. to the figure,
                  % and so is the legend.
                  position = (legendPos(1:2)-axesPos(1:2)) ./ axesPos(3:4);
              otherwise
                  position = pos(1:2);
                  userWarning(m2t, [' Unknown legend length unit ''', unit, '''' ...
                                      '. Handling like ''normalized''.']);
          end
          anchor = 'south west';
      case {'best','bestoutside'}
          % TODO: Implement these.
          % The position could be determined by means of 'Position' and/or
          % 'OuterPosition' of the legend handle; in fact, this could be made
          % a general principle for all legend placements.
          userWarning(m2t, [sprintf(' Option ''%s'' not yet implemented.',loc),         ...
                         ' Choosing default.']);
      otherwise
          userWarning(m2t, [' Unknown legend location ''',loc,''''           ...
                              '. Choosing default.']);
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % handle alignment of legend text and pictograms
  textalign = [];
  pictalign = [];
  % Other than MATLAB, Octave allows to change the alignment of legend text and
  % pictograms using legend('left') and legend('right')
  if strcmp(m2t.env, 'Octave')
      textpos = get(handle, 'textposition');
      switch lower(textpos)
          case 'left'
              % pictogram right of flush right text
              textalign = 'left';
              pictalign = 'right';
          case 'right'
              % pictogram left of flush left text (default)
              textalign = 'right';
              pictalign = 'left';
          otherwise
              userWarning(m2t, [' Unknown legend text position ''',textpos,'''' ...
                                  '. Choosing default.']);
      end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

  lStyle = cell(0);
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % append to legend options
  if ~isempty(anchor)
      lStyle = {lStyle{:}, ...
                sprintf(['at={(',m2t.ff,',',m2t.ff,')}'], position), ...
                sprintf('anchor=%s', anchor)};
  end
  % handle orientation
  ori = get(handle, 'Orientation');
  switch lower(ori)
      case 'horizontal'
          numLegendEntries = length(get(handle, 'String'));
          lStyle{end+1} = sprintf('legend columns=%d', numLegendEntries);
      case 'vertical'
          % Use default.
      otherwise
          userWarning(m2t, [' Unknown legend orientation ''',ori,'''' ...
                              '. Choosing default (vertical).']);
  end

  % If the plot has 'legend boxoff', we have the 'not visible'
  % property, so turn off line and background fill.
  if (~isVisible(handle))
      lStyle = {lStyle{:}, 'fill=none', 'draw=none'};
  else
      % handle colors
      edgeColor = get(handle, 'EdgeColor');
      if all(edgeColor == [1,1,1])
          lStyle = {lStyle{:}, 'draw=none'};
      else
          [m2t, col] = getColor(m2t, handle, edgeColor, 'patch');
          lStyle = {lStyle{:}, sprintf('draw=%s', col)};
      end

      fillColor = get(handle, 'Color');
      if ~all(edgeColor == [1,1,1])
          [m2t, col] = getColor(m2t, handle, fillColor, 'patch');
          lStyle = {lStyle{:}, sprintf('fill=%s', col)};
      end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

  % alignment of legend text and pictograms, if available
  if ~isempty(textalign) && ~isempty(pictalign)
      lStyle = {lStyle{:}, ...
                sprintf('nodes=%s', textalign), ...
                sprintf('legend plot pos=%s', pictalign)};
  else
      % Make sure the entries are flush left (default MATLAB behavior).
      % This is also import for multiline legend entries: Without alignment
      % specification, the TeX document won't compile.
      %lStyle{end+1} = 'nodes=right';
      lStyle{end+1} = 'legend cell align=left';
  end

  if ~isempty(lStyle)
      key = 'legend style';
      lOpts = join(m2t, lStyle,',');
  end

  return;
end
% =========================================================================
function [pgfTicks, pgfTickLabels, hasMinorTicks] = getAxisTicks(m2t, handle, axis)
  % Return axis tick marks Pgfplots style. Nice: Tick lengths and such
  % details are taken care of by Pgfplots.

  if ~strcmpi(axis,'x') && ~strcmpi(axis,'y') && ~strcmpi(axis,'z')
      error('Illegal axis specifier ''%s''.', axis);
  end

  keywordTickMode = [upper(axis), 'TickMode'];
  tickMode = get(handle, keywordTickMode);
  keywordTick = [upper(axis), 'Tick'];
  ticks = get(handle, keywordTick);
  if isempty(ticks)
      % If no ticks are present, we need to enforce this in any case.
      pgfTicks = '\empty';
  else
      if strcmp(tickMode, 'auto') && ~m2t.cmdOpts.Results.strict
          % If the ticks are set automatically, and strict conversion is
          % not required, then let Pgfplots take care of the ticks.
          % In most cases, this looks a lot better anyway.
          pgfTicks = [];
      else % strcmp(tickMode,'manual') || m2t.cmdOpts.Results.strict
          pgfTicks = join(m2t, cellstr(num2str(ticks(:))), ', ');
      end
  end

  keywordTickLabelMode = [upper(axis), 'TickLabelMode'];
  tickLabelMode = get(handle, keywordTickLabelMode);
  keywordTickLabel = [upper(axis), 'TickLabel'];
  tickLabels = cellstr(get(handle, keywordTickLabel));
  if strcmp(tickLabelMode, 'auto') && ~m2t.cmdOpts.Results.strict
      pgfTickLabels = [];
  else % strcmp(tickLabelMode,'manual') || m2t.cmdOpts.Results.strict
      keywordScale = [upper(axis), 'Scale'];
      isAxisLog = strcmp(get(handle,keywordScale), 'log');
      [pgfTicks, pgfTickLabels] = ...
          matlabTicks2pgfplotsTicks(m2t, ticks, tickLabels, isAxisLog);
  end

  keywordMinorTick = [upper(axis), 'MinorTick'];
  hasMinorTicks = strcmp(get(handle, keywordMinorTick), 'on');

  return;
end
% =========================================================================
function [pTicks, pTickLabels] = ...
    matlabTicks2pgfplotsTicks(m2t, ticks, tickLabels, isLogAxis)
  % Converts MATLAB style ticks and tick labels to pgfplots style
  % ticks and tick labels (if at all necessary).

  if isempty(ticks)
      pTicks      = '\empty';
      pTickLabels = [];
      return
  end

  % set ticks + labels
  pTicks = join(m2t, num2cell(ticks), ',');

  % if there's no specific labels, return empty
  if isempty(tickLabels) || (length(tickLabels)==1 && isempty(tickLabels{1}))
      pTickLabels = [];
      return
  end

  % sometimes tickLabels are cells, sometimes plain arrays
  % -- unify this to cells
  if ischar(tickLabels)
      tickLabels = strtrim(mat2cell(tickLabels,                  ...
                                    ones(size(tickLabels,1), 1), ...
                                    size(tickLabels, 2)          ...
                                   ) ...
                          );
  end

  % What MATLAB does when there the number of ticks and tick labels do not
  % coincide is somewhat unclear. To fix bug
  %     https://github.com/nschloe/matlab2tikz/issues/161,
  % cut off the first entries in `ticks`.
  m = length(ticks);
  n = length(tickLabels);
  if n < m
     ticks = ticks(m-n+1:end);
  end

  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -
  % Check if tickLabels are really necessary (and not already covered by
  % the tick values themselves).
  plotLabelsNecessary = false;

  k = find(ticks ~= 0.0, 1); % get an index with non-zero tick value
  if isLogAxis || isempty(k) % only a 0-tick
      scalingFactor = 1;
  else
      % When plotting axis, MATLAB might scale the axes by a factor of ten,
      % say 10^n, and plot a 'x 10^k' next to the respective axis. This is
      % common practice when the tick marks are really large or small
      % numbers.
      % Unfortunately, MATLAB doesn't contain the information about the
      % scaling anywhere in the plot, and at the same time the {x,y}TickLabels
      % are given as t*10^k, thus no longer corresponding to the actual
      % value t.
      % Try to find the scaling factor here. This is then used to check
      % whether or not explicit {x,y}TickLabels are really necessary.
      s = str2double(tickLabels{k});
      scalingFactor = ticks(k)/s;
      % check if the factor is indeed a power of 10
      S = log10(scalingFactor);
      if abs(round(S)-S) > m2t.tol
          scalingFactor = 1.0;
      end
  end

  for k = 1:min(length(ticks),length(tickLabels))
      % Don't use str2num here as then, literal strings as 'pi' get
      % legally transformed into 3.14... and the need for an explicit
      % label will not be recognized. str2double returns a NaN for 'pi'.
      if isLogAxis
          s = 10^(str2double(tickLabels{k}));
      else
          s = str2double(tickLabels{k});
      end
      if isnan(s)  ||  abs(ticks(k)-s*scalingFactor) > m2t.tol
          plotLabelsNecessary = true;
          break;
      end
  end
  % - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - - -

  if plotLabelsNecessary
      % if the axis is logscaled, MATLAB does not store the labels,
      % but the exponents to 10
      if isLogAxis
          for k = 1:length(tickLabels)
              if isnumeric(tickLabels{k})
                  str = num2str(tickLabels{k});
              else
                  str = tickLabels{k};
              end
              tickLabels{k} = sprintf('$10^{%s}$', str);
          end
      end
      pTickLabels = join(m2t, tickLabels, ',');
  else
      pTickLabels = [];
  end

end
% =========================================================================
function tikzLineStyle = translateLineStyle(matlabLineStyle)

  if(~ischar(matlabLineStyle))
      error([' Function translateLineStyle:',                        ...
               ' Variable matlabLineStyle is not a string.']);
  end

  switch (matlabLineStyle)
      case 'none'
          tikzLineStyle = '';
      case '-'
          tikzLineStyle = 'solid';
      case '--'
          tikzLineStyle = 'dashed';
      case ':'
          tikzLineStyle = 'dotted';
      case '-.'
          tikzLineStyle = 'dash pattern=on 1pt off 3pt on 3pt off 3pt';
      otherwise
          error(['Function translateLineStyle:',                    ...
                   'Unknown matlabLineStyle ''',matlabLineStyle,'''.']);
  end
end
% =========================================================================
function [m2t, colorLiteral] = rgb2colorliteral(m2t, rgb)
  % Translates an rgb value to an xcolor literal -- if possible!
  % If not, it returns the empty string.
  % This allows for a cleaner output in cases where predefined colors are
  % being used.
  %
  % Take a look at xcolor.sty for the color definitions.
  % TODO Implement mixtures with colors other than 'black' such as red!50!green.

  xcolColorNames = {'red', 'green', 'blue', 'brown', ...
                    'lime', 'orange', 'pink', 'purple', ...
                    'teal', 'violet', 'black', 'darkgray', ...
                    'gray', 'lightgray', 'white'};
  xcolColorSpecs = {[1,0,0], [0,1,0], [0,0,1], [0.75,0.5,0.25], ...
                    [0.75,1,0], [1,0.5,0], [1,0.75,0.75], [0.75,0,0.25], ...
                    [0,0.5,0.5], [0.5,0,0.5], [0,0,0], [0.25,0.25,0.25], ...
                    [0.5,0.5,0.5], [0.75,0.75,0.75], [1,1,1]};

% The colors 'cyan', 'magenta', 'yellow', and 'olive' within xcolor.sty
% are defined in the CMYK color space, with an approximation in RGB.
% Unfortunately, the approximation is not very close (particularly for
% cyan), so just redefine those colors.
%    'cyan', 'magenta', 'yellow', 'olive'
%    [0,1,1], [1,0,1], [1,1,0], [0.5,0.5,0]

  % Check 'rgb' against all xcolor literals and the already defined colors.
  colorNames = [xcolColorNames, m2t.extraRgbColorNames];
  colorSpecs = [xcolColorSpecs, m2t.extraRgbColorSpecs];

  numCols = length(colorSpecs);

  % Check if RGB is a multiple of a predefined color.
  for k = 1:numCols
      if colorSpecs{k}(1) ~= 0.0
          alpha = rgb(1) / colorSpecs{k}(1);
      elseif colorSpecs{k}(2) ~= 0.0
          alpha = rgb(2) / colorSpecs{k}(2);
      elseif colorSpecs{k}(3) ~= 0.0
          alpha = rgb(3) / colorSpecs{k}(3);
      else % colorSpecs{k} = [0,0,0]
          alpha = 0.0;
      end
      if isequal(rgb, alpha * colorSpecs{k})
          if alpha == 1.0
              colorLiteral = colorNames{k};
              return
          elseif alpha == 0.0
              colorLiteral = 'black';
              return
          elseif 0.0 < alpha && alpha < 1.0 && round(alpha*100) == alpha*100
              % Not sure if that last condition is necessary.
              colorLiteral = [colorNames{k}, sprintf('!%g!black', alpha*100)];
              return
          end
      end
  end

  % Color was not found in the default set. Need to define it.
  colorLiteral = sprintf('mycolor%d', length(m2t.extraRgbColorNames)+1);
  m2t.extraRgbColorNames{end+1} = colorLiteral;
  m2t.extraRgbColorSpecs{end+1} = rgb;

end
% =========================================================================
function newstr = join(m2t, cellstr, delimiter)
  % This function joins a cell of strings to a single string (with a
  % given delimiter inbetween two strings, if desired).
  %
  % Example of usage:
  %              join(cellstr, ',')

  if ~iscellstr(cellstr) && ~isnumeric(cellstr{1})
      % display value of cellstr as debug information
      disp(cellstr)
      error('Expected cellstr or numeric.');
  end

  if isempty(cellstr)
    newstr = [];
    return
  end

  if isnumeric(cellstr{1})
      newstr = sprintf(m2t.ff, cellstr{1});
  else
      newstr = cellstr{1};
  end

  for k = 2:length(cellstr)
      if isnumeric(cellstr{k})
          str = sprintf(m2t.ff, cellstr{k});
      else
          str = cellstr{k};
      end
      newstr = [newstr, delimiter, str];
  end

end
% =========================================================================
function dimension = getAxesDimensions(handle, ...
                                       widthString, heightString) % optional
  % Returns the physical dimension of the axes.

  [width, height, unit] = getNaturalAxesDimensions(handle);

  % get the natural width-height ration of the plot
  axesWidthHeightRatio = width / height;
  % check matlab2tikz arguments
  if ~isempty(widthString)
      width = extractValueUnit(widthString);
  end
  if ~isempty(heightString)
      height = extractValueUnit(heightString);
  end

  % prepare the output
  if ~isempty(widthString) && ~isempty(heightString)
      dimension.x.unit  = width.unit;
      dimension.x.value = width.value;
      dimension.y.unit  = height.unit;
      dimension.y.value = height.value;
  elseif ~isempty(widthString)
      dimension.x.unit  = width.unit;
      dimension.x.value = width.value;
      dimension.y.unit  = width.unit;
      dimension.y.value = width.value / axesWidthHeightRatio;
  elseif ~isempty(heightString)
      dimension.y.unit  = height.unit;
      dimension.y.value = height.value;
      dimension.x.unit  = height.unit;
      dimension.x.value = height.value * axesWidthHeightRatio;
  else % neither width nor height given
      dimension.x.unit  = unit;
      dimension.x.value = width;
      dimension.y.unit  = unit;
      dimension.y.value = height;
  end

  return;
end
% =========================================================================
function [width, height, unit] = getNaturalAxesDimensions(handle)

  daspectmode = get(handle, 'DataAspectRatioMode');
  position    = get(handle, 'Position');
  units       = get(handle, 'Units');

  % Convert the MATLAB unit strings into TeX unit strings.
  switch units
      case 'pixels'
              units = 'px';
      case 'centimeters'
              units = 'cm';
      case 'inches'
              units = 'in';
      case 'points'
              units = 'pt';
      case 'characters'
              units = 'em';
  end

  switch daspectmode
      case 'auto'
        % ---------------------------------------------------------------------
        % The plot will use the full size of the current figure.,
        if strcmp(units, 'normalized')
            % The dpi is needed to associate the size on the screen (in pixels)
            % to the physical size of the plot.
            % Unfortunately, MATLAB doesn't seem to be able to always make a
            % good guess about the current DPI (a bug is filed for this on
            % mathworks.com).
            dpi = get(0, 'ScreenPixelsPerInch');

            unit = 'in';
            figuresize = get(gcf, 'Position');

            % This assumes that figuresize is always in units of dots (pixels).
            % Apparently, this isn't always the case, so we're going to need to
            % fix things here.
            width  = position(3) * figuresize(3) / dpi;
            height = position(4) * figuresize(4) / dpi;

        else % assume that TikZ knows the unit (in, cm,...)
            unit   = units;
            width  = position(3);
            height = position(4);
        end
        % ---------------------------------------------------------------------

      case 'manual'
        % ---------------------------------------------------------------------
        % When daspect was manually set, stick to it.
        % This is achieved here by explicitly determining the x-axis size
        % and adjusting the y-axis size based on this length.

        if strcmp(units, 'normalized')
            % The dpi is needed to associate the size on the screen (in pixels)
            % to the physical size of the plot (on a pdf, for example).
            % Unfortunately, MATLAB doesn't seem to be able to always make a
            % good guess about the current DPI (a bug is filed for this on
            % mathworks.com).
            dpi = get(0, 'ScreenPixelsPerInch');

            unit = 'in';
            figuresize = get(gcf, 'Position');

            width = position(3) * figuresize(3) / dpi;

        else % assume that TikZ knows the unit
            unit  = units;
            width = position(3);
        end

        % set y-axis length
        xLim        = get (handle, 'XLim');
        yLim        = get (handle, 'YLim');
        aspectRatio = get (handle, 'DataAspectRatio'); % = daspect

        % Actually, we'd have
        %
        %    xlength = (xLim(2)-xLim(1)) / aspectRatio(1);
        %    ylength = (yLim(2)-yLim(1)) / aspectRatio(2);
        %
        % but as xlength is scaled to a fixed 'dimension.x', 'dimension.y'
        % needs to be rescaled accordingly.
        height = width                                  ...
                * aspectRatio(1)    / aspectRatio(2)     ...
                * (yLim(2)-yLim(1)) / (xLim(2)-xLim(1));
        % ---------------------------------------------------------------------
      otherwise
        error('getAxesDimensions:illDaspectMode', ...
              'Illegal DataAspectRatioMode ''%s''.', daspectmode);
  end
end
% =========================================================================
function out = extractValueUnit(str)
    % Decompose m2t.cmdOpts.Results.width into value and unit.

    % Regular expression to match '4.12cm', '\figurewidth', ...
    fp_regex = '[-+]?\d*\.?\d*(?:e[-+]?\d+)?';
    pattern = strcat('(', fp_regex, ')?', '(\\?[a-z]+)');

    [dummy,dummy,dummy,dummy,t,dummy] = regexp(str, pattern, 'match'); %#ok

    if length(t)~=1
        error('getAxesDimensions:illegalLength', ...
               'The width string ''%s'' could not be decomposed into value-unit pair.', str);
    end

    if length(t{1}) == 1
        out.value = 1.0; % such as in '1.0\figurewidth'
        out.unit  = strtrim(t{1}{1});
    elseif length(t{1}) == 2 && isempty(t{1}{1})
        % MATLAB(R) does this:
        % length(t{1})==2 always, but the first field may be empty.
        out.value = 1.0;
        out.unit  = strtrim(t{1}{2});
    elseif length(t{1}) == 2
        out.value = str2double(t{1}{1});
        out.unit  = strtrim(t{1}{2});
    else
        error('getAxesDimensions:illegalLength', ...
               'The width string ''%s'' could not be decomposed into value-unit pair.', str);
    end
end
% =========================================================================
function newstr = escapeCharacters(str)
  % Replaces the single characters % and \ by their escaped versions
  % %% and \\, respectively.

  newstr = str;
  newstr = strrep(newstr, '%' , '%%');
  newstr = strrep(newstr, '\' , '\\');

end
% =========================================================================
function out = isVisible(handles)
  % Determines whether an object is actually visible or not.
  %
  out = strcmp(get(handles,'Visible'), 'on');
  % There's another handle property, 'HandleVisibility', which may or may not
  % determine the visibility of the object. Empirically, it seems to be 'off'
  % whenever we're dealing with an object that's not user-created, such as
  % automatic axis ticks, baselines in bar plots, axis lines for polar plots
  % and so forth.
  % For now, don't check 'HandleVisibility'.

  %% Don't use short-circuit logical operators here to keep the function working
  %% for multiple handle inputs.
  %out = ~(strcmp(get(handles,'Visible'), 'off') ...
  %       |strcmp(get(handles, 'HandleVisibility'), 'off'));
end
% =========================================================================
function [relevantAxesHandles, alignmentOptions, plotOrder] =...
    alignSubPlots(m2t, axesHandles)
  % Returns the alignment options for all the axes enviroments.
  % The question whether two plots are aligned on the left, right, top, or
  % bottom is answered by looking at the 'Position' property of the
  % axes object.
  %
  % The second output argument 'ix' is the order in which the axes
  % environments need to be created. This is to make sure that plots
  % which act as a reference are processed first.
  %
  % The output vector 'alignmentOptions' contains:
  %     - whether or not it is a reference (.isRef)
  %     - axes name  (.name), only set if .isRef is true
  %     - the actual Pgfplots options (.opts)
  %
  % The routine tries to be smart in the sense that it will detect that in
  % a setup such as
  %
  %  [AXES1 AXES2]
  %  [AXES3      ]
  %
  % 'AXES1' will serve as a reference for AXES2 and AXES3.
  % It does so by first computing a 'dependency' graph, then traversing
  % the graph starting from a node (AXES) with maximal connections.
  %
  % TODO:
  %     - diagonal connections 'a la
  %              [AXES1      ]
  %              [      AXES2]
  %
  % TODO: fix this function
  % TODO: look for unique IDs of the axes enviroments
  %       which could be returned along with its properties

  relevantAxesHandles = [];
  for axesHandle = axesHandles(:)'
      % Only handle visible non-colorbar handles.
      if axisIsVisible(axesHandle) && ~strcmp(get(axesHandle,'Tag'), 'Colorbar')
          relevantAxesHandles(end+1) = axesHandle;
      end
  end
  numRelevantHandles = length(relevantAxesHandles);

  % initialize alignmentOptions
  alignmentOptions = struct();
  for k = 1:numRelevantHandles
      alignmentOptions(k).opts = cell(0);
  end

  % return immediately if nothing is to be aligned
  if numRelevantHandles <= 1
      plotOrder = 1;
      return
  end

  % Connectivity matrix of the graph.
  % Contains 0's where the axes environments are not aligned, and
  % positive integers where they are. The integer encodes how the axes
  % are aligned (top right:bottom left, and so on).
  C = zeros(numRelevantHandles, numRelevantHandles);

  % 'isRef' tells whether the respective plot acts as a position reference
  % for another plot.
  % TODO: preallocate this
  % Also, gather all the positions.
  axesPos = zeros(numRelevantHandles, 4);
  for k = 1:numRelevantHandles
      % `axesPos(i,:)` contains
      %     (indices 1,3): the x-value of the left and the right axis, and
      %     (indices 2,4): the y-value of the bottom and top axis,
      % of plot `i`.
      axesPos(k,:) = get(relevantAxesHandles(k), 'Position');
      axesPos(k,3) = axesPos(k,1) + axesPos(k,3);
      axesPos(k,4) = axesPos(k,2) + axesPos(k,4);
  end


  % Loop over all figures to see if axes are aligned.
  % Look for exactly *one* alignment, even if there might be more.
  %
  % Among all the {x,y}-alignments choose the one with the closest
  % {y,x}-distance. This is important, for example, in situations where
  % there are 3 plots on top of each other:
  % We want no. 2 to align below no. 1, and no. 3 below no. 2
  % (and not no. 1 again).
  %
  % There are nine alignments this algorithm can deal with:
  %
  %    3|             |4
  %  __  _____________   __
  %  -2 |             |  2
  %     |             |
  %     |      5      |
  %     |             |
  %     |             |
  % -1_ |_____________|  1_
  %
  %   -3|             |-4
  %
  % They are coded in numbers -4 through 5. The matrix C will contain the
  % corresponding code at position (i,j), if plot number i and j are
  % aligned in such a way.
  % If two plots happen to coincide at both left and right axes, for
  % example, only one relation is stored.
  %
  for i = 1:numRelevantHandles
      for j = i+1:numRelevantHandles
          if max(abs(axesPos(i,:)-axesPos(j,:))) < m2t.tol
              % twins
              C(i,j) =  5;
              C(j,i) = -5;

          elseif abs(axesPos(i,1)-axesPos(j,1)) < m2t.tol;
              % Left axes align.
              % Check if the axes are on top of each other.
              if axesPos(i,2) > axesPos(j,4)
                  C(i,j) = -3;
                  C(j,i) =  3;
              elseif axesPos(j,2) > axesPos(i,4)
                  C(i,j) =  3;
                  C(j,i) = -3;
              end

          elseif abs(axesPos(i,1)-axesPos(j,3)) < m2t.tol
              % left axis of 'i' aligns with right axis of 'j'
              if axesPos(i,2) > axesPos(j,4)
                  C(i,j) = -3;
                  C(j,i) =  4;
              elseif axesPos(j,2) > axesPos(i,4)
                  C(i,j) =  3;
                  C(j,i) = -4;
              end

          elseif abs(axesPos(i,3)-axesPos(j,1)) < m2t.tol
              % right axis of 'i' aligns with left axis of 'j'
              if axesPos(i,2) > axesPos(j,4)
                  C(i,j) = -4;
                  C(j,i) =  3;
              elseif axesPos(j,2) > axesPos(i,4)
                  C(i,j) =  4;
                  C(j,i) = -3;
              end

          elseif abs(axesPos(i,3)-axesPos(j,1)) < m2t.tol
              % right axes of 'i' and 'j' align
              if axesPos(i,2) > axesPos(j,4)
                  C(i,j) = -4;
                  C(j,i) =  4;
              elseif axesPos(j,2) > axesPos(i,4)
                  C(i,j) =  4;
                  C(j,i) = -4;
              end

          elseif abs(axesPos(i,2)-axesPos(j,2)) < m2t.tol
              % lower axes of 'i' and 'j' align
              if axesPos(i,1) > axesPos(j,3)
                  C(i,j) = -1;
                  C(j,i) =  1;
              elseif axesPos(j,1) > axesPos(i,3)
                  C(i,j) =  1;
                  C(j,i) = -1;
              end

          elseif abs(axesPos(i,2)-axesPos(j,4)) < m2t.tol
              % lower axis of 'i' aligns with upper axis of 'j'
              if axesPos(i,1) > axesPos(j,3)
                  C(i,j) = -1;
                  C(j,i) =  2;
              elseif axesPos(j,1) > axesPos(i,3)
                  C(i,j) =  1;
                  C(j,i) = -2;
              end

          elseif abs(axesPos(i,4)-axesPos(j,2)) < m2t.tol
              % upper axis of 'i' aligns with lower axis of 'j'
              if axesPos(i,1) > axesPos(j,3)
                  C(i,j) = -2;
                  C(j,i) =  1;
              elseif axesPos(j,1) > axesPos(i,3)
                  C(i,j) =  2;
                  C(j,i) = -1;
              end

          elseif abs(axesPos(i,4)-axesPos(j,4)) < m2t.tol
              % upper axes of 'i' and 'j' align
              if axesPos(i,1) > axesPos(j,3)
                  C(i,j) = -2;
                  C(j,i) =  2;
              elseif axesPos(j,1) > axesPos(i,3)
                  C(i,j) =  2;
                  C(j,i) = -2;
              end
          end
      end
  end

  % Now, the matrix C contains all alignment information.
  % If, for any node, there is more than one plot that aligns with it in the
  % same way (e.g., upper left), then pick exactly *one* of them.
  % Take the one that is closest to the correspondig plot.
  for i = 1:numRelevantHandles
      for j = 1:numRelevantHandles

          if C(i,j)==0 || abs(C(i,j))==5 % don't check for double zeros (aka "no relation"'s) or triplets, quadruplets,...
              continue
          end

          % find doubles, and count C(i,j) in
          doub = find(C(i,j:numRelevantHandles)==C(i,j)) ...
               + j-1; % to get the actual index

          if length(doub)>1
              % Uh-oh, found doubles:
              % Pick the one with the minimal distance, delete the other
              % relations.
              switch C(i,j)
                  case {1,2}    % all plots sit right of 'i'
                      dist = axesPos(doub,1) - axesPos(i,3);
                  case {-1,-2}  % all plots sit left of 'i'
                      dist = axesPos(i,1) - axesPos(doub,3);
                  case {3,4}    % all plots sit above 'i'
                      dist = axesPos(doub,2) - axesPos(i,4);
                  case {-3,-4}  % all plots sit below 'i'
                      dist = axesPos(i,2) - axesPos(doub,4);
                  otherwise
                      error('alignSubPlots:illCode', ...
                             'Illegal alignment code %d.', C(i,j));
              end

              [dummy,idx] = min(dist); %#ok
              % 'idx' holds the index of the minimum.
              % If there is more than one, then
              % 'idx' has twins. min returns the one
              % with the lowest index.

              % delete the index from the 'remove list'
              doub(idx) = [];
              C(i,doub) = 0;
              C(doub,i) = 0;
          end

      end
  end

  % Alright. The matrix 'C' now contains exactly the alignment info that
  % we are looking for.

  %% Is each axes environment connected to at least one other?
  %noConn = find(~any(C,2));
  %for nc = noConn(:)'
  %    userWarning(m2t, ['The axes environment no. %d is not aligned with',...
  %                      ' any other axes environment and will be plotted',...
  %                      ' right in the middle.'], nc);
  %end

  % Now, actually go ahead and process the info to return Pgfplots alignment
  % options.

  % Sort the axes environments by the number of connections they have.
  % That means: start with the plot which has the most connections.
  [dummy, IX] = sort(sum(C~=0, 2), 'descend'); %#ok

  plotOrder = zeros(1,numRelevantHandles);
  plotNumber = 0;
  for ix = IX(:)'
      [plotOrder,plotNumber,alignmentOptions] = ...
          setOptionsRecursion(plotOrder, plotNumber, C, alignmentOptions, ix, []);
  end

  % Burkart, July 23, 2011:
  % Now let's rearrange the plot order.
  % Theoretically this should be harmful in that it would result in
  % subplots that refer to another named subplot to be drawn before the
  % named subplot itself is drawn. However, this reordering actually fixes
  % one such problem that only occurred in Octave with test case
  % subplot2x2b. Oddly enough the error only showed when certain other test
  % cases (including subplot2x2b itself) had been run beforehand and not if
  % subplot2x2b was the first / only test case to be run or if a harmless
  % test case like one_point preceded subplot2x2b.
  % The exact mechanism that led to this bug was not uncovered but a
  % differently ordered axesPos near the top of this function eventually
  % led to the wrong plotOrder and thus to a subplot referring to one that
  % came later in the TikZ output.
  % The reordering was tested against the test suite and didn't break any
  % of the test cases, neither on Octave nor on MATLAB.
  newPlotOrder = zeros(1,numRelevantHandles);
  for k = 1:numRelevantHandles
      newPlotOrder(plotOrder(k)) = k;
  end
  plotOrder = newPlotOrder;

  return
end
% -----------------------------------------------------------------------
% sets the alignment options for a specific node
% and passes on the its children
% -----------------------------------------------------------------------
function [plotOrder, plotNumber, alignmentOptions] = setOptionsRecursion(plotOrder, plotNumber, C, alignmentOptions, k, parent)

    % return immediately if is has been processed before
    if plotOrder(k)
        return
    end

    plotNumber = plotNumber + 1;

    % TODO not looking at twins is probably not the right thing to do
    % find the non-zero elements in the k-th row
    unprocessedFriends = find(C(k,:)~=0 & ~plotOrder);

    unprocessedChildren = unprocessedFriends(abs(C(k,unprocessedFriends))~=5);
    unprocessedTwins    = unprocessedFriends(abs(C(k,unprocessedFriends))==5);

    if ~isempty(unprocessedChildren) % Are there unprocessed children?
        % Give these axes a name.
        alignmentOptions(k).opts = ...
            addToOptions(alignmentOptions(k).opts, 'name', sprintf('plot%d', k));
    end

    if ~isempty(parent) % if a parent is given
        if (abs(C(parent,k))==5)
            % don't apply "at=" for younger twins
        else
            % See were this node sits with respect to its parent,
            % and adapt the option accordingly.
            anchor = cornerCode2pgfplotOption(C(k,parent));
            refPos = cornerCode2pgfplotOption(C(parent,k));

            % add the option
            alignmentOptions(k).opts = ...
                addToOptions(alignmentOptions(k).opts, 'at', sprintf('(plot%d.%s)',  parent, refPos));
            alignmentOptions(k).opts = ...
                addToOptions(alignmentOptions(k).opts, 'anchor', anchor);
        end
    end

    plotOrder(k) = plotNumber;

    % Recursively loop over all dependent 'child' axes;
    % first the twins, though, to make sure they appear consecutively
    % in the TikZ file.
    for ii = unprocessedTwins
        [plotOrder,plotNumber,alignmentOptions] = setOptionsRecursion(plotOrder, plotNumber, C, alignmentOptions, ii, k);
    end
    for ii = unprocessedChildren
        [plotOrder,plotNumber,alignmentOptions] = setOptionsRecursion(plotOrder, plotNumber, C, alignmentOptions, ii, k);
    end

end
% =========================================================================
% translates the corner code in a real option to Pgfplots
function pgfOpt = cornerCode2pgfplotOption(code)

  switch code
      case 1
          pgfOpt = 'right of south east';
      case 2
          pgfOpt = 'right of north east';
      case 3
          pgfOpt = 'above north west';
      case 4
          pgfOpt = 'above north east';
      case -1
          pgfOpt = 'left of south west';
      case -2
          pgfOpt = 'left of north west';
      case -3
          pgfOpt = 'below south west';
      case -4
          pgfOpt = 'below south east';
      otherwise
          error('cornerCode2pgfplotOption:unknRelCode',...
                  'Illegal alignment code %d.', code);
  end

end
% =========================================================================
function refAxesId = getReferenceAxes(loc, colBarPos, axesHandlesPos)

  % if there is only one axes reference handle, it must be the parent
  if size(axesHandlesPos,1) == 1
      refAxesId = 1;
      return;
  end

  % MATLAB(R)'s keywords are camel cased (e.g., 'NorthOutside'), in Octave
  % small cased ('northoutside'). Hence, use lower() for uniformity.
  switch lower(loc)
      case { 'north', 'south', 'east', 'west' }
          userWarning(m2t, 'Don''t know how to deal with inner colorbars yet.');
          return;

      case {'northoutside'}
          % scan in 'axesHandlesPos' for the handle number that lies
          % directly below colBarHandle
          [m,refAxesId]  = min(colBarPos(2) ...
                                - axesHandlesPos(axesHandlesPos(:,4)<colBarPos(2),4)); %#ok

      case {'southoutside'}
          % scan in 'axesHandlesPos' for the handle number that lies
          % directly above colBarHandle
          [m,refAxesId]  = min(axesHandlesPos(axesHandlesPos(:,2)>colBarPos(4),2)...
                            - colBarPos(4)); %#ok

      case {'eastoutside'}
          % scan in 'axesHandlesPos' for the handle number that lies
          % directly left of colBarHandle
          [m,refAxesId]  = min(colBarPos(1) ...
                            - axesHandlesPos(axesHandlesPos(:,3)<colBarPos(1),3)); %#ok

      case {'westoutside'}
          % scan in 'axesHandlesPos' for the handle number that lies
          % directly right of colBarHandle
          [m,refAxesId]  = min(axesHandlesPos(axesHandlesPos(:,1)>colBarPos(3),1) ...
                            - colBarPos(3) ); %#ok

      otherwise
          error('getReferenceAxes:illLocation',    ...
                  'Illegal ''Location'' ''%s''.', loc );
  end
end
% =========================================================================
function userInfo(m2t, message, varargin)
  % Display usage information.

  if ~m2t.cmdOpts.Results.showInfo
      return
  end

  mess = sprintf(message, varargin{:});

  % Replace '\n' by '\n *** ' and print.
  mess = strrep(mess, sprintf('\n'), sprintf('\n *** '));
  fprintf(' *** %s\n', mess);

end
% =========================================================================
function userWarning(m2t, message, varargin)
  % Drop-in replacement for warning().

  if ~m2t.cmdOpts.Results.showWarnings
      return
  end

  warning('matlab2tikz:userWarning', message, varargin{:});

end
% =========================================================================
function root = append(root, appendix)
    if isempty(appendix)
        return;
    end
    if ~ischar(appendix)
        error('Argument must be of class ''string''.');
    end

    root.content{end+1} = appendix;
    return;
end
% =========================================================================
function parent = addChildren(parent, children)

    if isempty(children)
        return;
    end

    if iscell(children)
        for k = 1:length(children)
            parent = addChildren(parent, children{k});
        end
    else
        if isempty(parent.children)
            parent.children = {children};
        else
            parent.children = {parent.children{:} children};
        end
    end

    return;
end
% =========================================================================
function printAll(m2t, env, fid)

    if isfield(env, 'colors') && ~isempty(env.colors)
        fprintf(fid, '%s', env.colors);
    end

    if isempty(env.options)
        fprintf(fid, '\\begin{%s}\n', env.name);
    else
        fprintf(fid, '\\begin{%s}[%%\n%s\n]\n', env.name, prettyprintOpts(m2t, env.options, sprintf(',\n')));
    end

    for item = env.content
        fprintf(fid, '%s', char(item));
    end

    for k = 1:length(env.children)
        if ischar(env.children{k})
            fprintf(fid, escapeCharacters(env.children{k}));
        else
            fprintf(fid, '\n');
            printAll(m2t, env.children{k}, fid);
        end
    end

    % End the tikzpicture environment with an empty comment and no newline
    % so no additional space is generated by the tikzpicture in TeX.
    % This is useful if something should immediately follow the picture,
    % e.g. another picture, with a separately defined spacing or without
    % any spacing at all between both pictures.
    if strcmp(env.name, 'tikzpicture')
        fprintf(fid, '\\end{%s}%%', env.name);
    else
        fprintf(fid, '\\end{%s}\n', env.name);
    end
end
% =========================================================================
function imwriteWrapperPNG(colorData, cmap, fileName)
    % Write an indexed or a truecolor image
    % Don't use ismatrix(), cf. <https://github.com/nschloe/matlab2tikz/issues/143>.
    if (ndims(colorData) == 2)
        % According to imwrite's documentation there is support for 1-bit,
        % 2-bit, 4-bit and 8-bit (i.e., 256 colors) indexed images only.
        % When having more colors, a truecolor image must be generated and
        % used instead.
        if size(cmap, 1) <= 256
            imwrite(colorData, cmap, fileName, 'png');
        else
            imwrite(ind2rgb(colorData, cmap), fileName, 'png');
        end
    else
        imwrite(colorData, fileName, 'png');
    end
end
% =========================================================================
function env = getEnvironment()
  % Check if we are in MATLAB or Octave.
  % 'ver' in MATLAB gives versioning information on all installed packages
  % separately, and there is no guarantee that MATLAB itself is listed first.
  % Hence, loop through the array and try to find 'MATLAB' or 'Octave'.
  % We could use ver('MATLAB') or ver('Octave').
  if ~isempty(ver('MATLAB'))
     env = 'MATLAB';
  elseif ~isempty(ver('Octave'))
     env = 'Octave';
  else
     env = [];
  end

end
% =========================================================================
function versionString = findEnvironmentVersion(env)
  % Get version string for 'env' by iterating over all toolboxes.
  versionString = [];
  for versionDatum = ver
      if strcmp(versionDatum.Name, env)
          % found it: store and exit the loop
          versionString = versionDatum.Version;
          break
      end
  end
end
% =========================================================================
function isBelow = isVersionBelow(env, versionA, versionB)
  % Checks if version string or vector versionA is smaller than
  % version string or vector versionB.

  vA = versionArray(env, versionA);
  vB = versionArray(env, versionB);

  isBelow = false;
  for i = 1:min(length(vA), length(vB))
    if vA(i) > vB(i)
      isBelow = false;
      break;
    elseif vA(i) < vB(i)
      isBelow = true;
      break
    end
  end

end
% =========================================================================
function arr = versionArray(env, str)
  % Converts a version string to an array.

  if ischar(str)
    % Translate version string from '2.62.8.1' to [2, 62, 8, 1].
    if strcmpi(env, 'MATLAB')
        split = regexp(str, '\.', 'split');
    elseif strcmpi(env, 'Octave')
        split = strsplit(str, '.');
    end
    arr = str2num(char(split)); %#ok
  else
    arr = str;
  end

end
% =========================================================================
function [retval] = switchMatOct(m2t, matlabValue, octaveValue)
  % Returns one of two provided values depending on whether matlab2tikz is
  % run on MATLAB or on Octave.

  switch m2t.env
      case 'MATLAB'
          retval = matlabValue;
      case 'Octave'
          retval = octaveValue;
      otherwise
          error('Unknown environment. Need MATLAB(R) or Octave.')
  end
end
% =========================================================================
function c = prettyPrint(m2t, strings, interpreter)
  % Some resources on how MATLAB handles rich (TeX) markup:
  % http://www.mathworks.com/help/techdoc/ref/text_props.html#String
  % http://www.mathworks.com/help/techdoc/creating_plots/f0-4741.html#f0-28104
  % http://www.mathworks.com/help/techdoc/ref/text_props.html#Interpreter
  % http://www.mathworks.com/help/techdoc/ref/text.html#f68-481120

  % Multiline handling.
  % Make sure that the input string is really a cellstr that contains
  % only one-line strings.
  if ischar(strings)
      strings = cellstr(strings);
  elseif iscellstr(strings)
      cs = {};
      for k = 1:length(strings)
          tmp = cellstr(strings{k});
          cs = {cs{:}, tmp{:}};
      end
      strings = cs;
  else
      error('matlab2tikz:prettyPrint', 'Data type not understood.');
  end

  % Now loop over the strings and return them pretty-printed in c.
  c = {};
  for k = 1:length(strings)

      % If the user set the matlab2tikz parameter 'parseStrings' to false, no
      % parsing of strings takes place, thus making the user 100% responsible.
      if ~m2t.cmdOpts.Results.parseStrings
          c = strings;
          return
      end

      % Make sure we have a valid interpreter set up
      if ~any(strcmpi(interpreter, {'latex', 'tex', 'none'}))
          userWarning(m2t, 'Don''t know interpreter ''%s''. Default handling.', interpreter);
          interpreter = 'tex';
      end

      % The interpreter property of the text element defines how the string
      % is parsed
      switch lower(interpreter)
          case 'latex' % Basic subset of the LaTeX markup language

              % Replace $$...$$ with $...$ but otherwise leave untouched
              string = regexprep(strings{k}, '^\$\$(.*)\$\$$', '$$1$');

          case 'tex' % Subset of plain TeX markup language

              % Parse string piece-wise in a separate function.
              string = parseTexString(m2t, strings{k});

          case 'none' % Literal characters

              % Only make special characters TeX compatible

              string = strrep(strings{k}, '\', '\textbackslash{}');
              % Note: '{' and '}' can't be converted to '\{' and '\}',
              %       respectively, via strrep(...) as this would lead to
              %       backslashes converted to '\textbackslash\{\}' because
              %       the backslash was converted to '\textbackslash{}' in
              %       the previous step. Using regular expressions with
              %       negative look-behind makes sure any braces in 'string'
              %       were not introduced by escaped backslashes.
              %       Also keep in mind that escaping braces before backslashes
              %       would not remedy the issue -- in that case 'string' would
              %       contain backslashes introduced by brace escaping that are
              %       not supposed to be printable characters.
              repl = switchMatOct(m2t, '\\{', '\{');
              string = regexprep(string, '(?<!\\textbackslash){', repl);
              repl = switchMatOct(m2t, '\\}', '\}');
              string = regexprep(string, '(?<!\\textbackslash{)}', repl);
              string = strrep(string, '$', '\$');
              string = strrep(string, '%', '\%');
              string = strrep(string, '_', '\_');
              string = strrep(string, '^', '\textasciicircum{}');
              string = strrep(string, '#', '\#');
              string = strrep(string, '&', '\&');
              string = strrep(string, '~', '\textasciitilde{}'); % or '\~{}'
              % Clean up: remove superfluous '{}' if it's followed by a backslash
              string = strrep(string, '{}\', '\');
              % Clean up: remove superfluous '{}' at the end of 'string'
              string = regexprep(string, '\{\}$', '');

              % Make sure to return a string and not a cellstr.
              if iscellstr(string)
                  string = string{1};
              end
          otherwise
              error('matlab2tikz:prettyPrint', 'Unknown interpreter');
      end
      c{end+1} = string;
  end

end
% =========================================================================
function parsed = parseTexString(m2t, string)

  % Convert cell string to regular string, otherwise MATLAB complains
  if iscellstr(string)
      string = string{:};
  end

  % Get the position of all braces
  bracesPos = regexp(string, '\{|\}');

  % Exclude braces that are part of any of these MATLAB-supported TeX commands:
  % \color{...}  \color[...]{...}  \fontname{...}  \fontsize{...}
  [sCmd, eCmd] = regexp(string, '\\(color(\[[^\]]*\])?|fontname|fontsize)\{[^}]*\}');
  for i = 1:length(sCmd)
      bracesPos(bracesPos >= sCmd(i) & bracesPos <= eCmd(i)) = [];
  end

  % Exclude braces that are preceded by an odd number of backslashes which
  % means the brace is escaped and thus to be printed, not a grouping brace
  expr = '(?<!\\)(\\\\)*\\(\{|\})';
  escaped = regexp(string, expr, 'end');
  % It's necessary to go over 'string' with the same RegEx again to catch
  % overlapping matches, e.g. string == '\{\}'. In such a case the simple
  % regexp(...) above only finds the first brace. What we have to do is look
  % only at the part of 'string' that starts with the first brace but doesn't
  % encompass its escaping backslash. Iterating over all previously found
  % matches makes sure all overlapping matches are found, too. That way even
  % cases like string == '\{\} \{\}' are handled correctly.
  % The call to unique(...) is not necessary to get the behavior described, but
  % by removing duplicates in 'escaped' it's cleaner than without.
  for i = escaped
      escaped = unique([escaped, regexp(string(i:end), expr, 'end') + i-1]);
  end
  % Now do the actual removal of escaped braces
  for i = 1:length(escaped)
      bracesPos(bracesPos == escaped(i)) = [];
  end

  parsed = '';
  % Have a virtual brace one character left of where the actual string
  % begins (remember, MATLAB strings start counting at 1, not 0). This is
  % to make sure substrings left of the first brace get parsed, too.
  prevBracePos = 0;
  % Iterate over all the brace positions in order to split up 'string'
  % at those positions and then parse the substrings. A virtual brace is
  % added right of where the actual string ends to make sure substrings
  % right of the right-most brace get parsed as well.
  for currBracePos = [bracesPos, length(string)+1]
      if (prevBracePos + 1) < currBracePos
          % Parse the substring between (but not including) prevBracePos
          % and currBracePos, i.e. between the previous brace and the
          % current one (but only if there actually is a non-empty
          % substring). Then append it to the output string.
          substring = string(prevBracePos+1 : currBracePos-1);
          parsed = [parsed, parseTexSubstring(m2t, substring)];
      end
      if currBracePos <= length(string)
          % Append the brace itself to the output string, but only if the
          % current brace position is within the limits of the string, i.e.
          % don't append anything for the last, virtual brace that is only
          % there to enable parsing of substrings beyond the right-most
          % actual brace.
          brace = string(currBracePos);
          parsed = [parsed, brace];
      end
      % The current brace position will be next iteration's previous one
      prevBracePos = currBracePos;
  end

  % Enclose everything in $...$ to use math mode
  parsed = ['$' parsed '$'];
  % ...except when everything is text
  parsed = regexprep(parsed, '^\$\\text\{([^}]*)\}\$$', '$1');
                       % start-> $ \text {(non-}) } $<-end
  % ...or when the parsed string is empty
  parsed = regexprep(parsed, '^\$\$$', '');

end
% =========================================================================
function string = parseTexSubstring(m2t, string)

  % Keep a copy of the original input string for potential warning messages
  % referring to the string as it was originally used in MATLAB/Octave and
  % not the current value of the variable 'string' halfway into the m2t
  % conversion.
  origstr = string;

  % Font families (italic, bold, etc.) get a trailing '{}' because in
  % MATLAB they may be followed by a letter which would produce an error
  % in (La)TeX.
  for i = {'it', 'bf', 'rm', 'sl'}
      string = strrep(string, ['\' i{:}], ['\' i{:} '{}']);
  end

  % The same holds true for special characters like \alpha
  % The list of MATLAB-supported TeX characters was taken from
  % http://www.mathworks.com/help/techdoc/ref/text_props.html#String
  named = {'alpha', 'angle', 'ast', 'beta', 'gamma', 'delta',     ...
           'epsilon', 'zeta', 'eta', 'theta', 'vartheta', 'iota', ...
           'kappa', 'lambda', 'mu', 'nu', 'xi', 'pi', 'rho',      ...
           'sigma', 'varsigma', 'tau', 'equiv', 'Im', 'otimes',   ...
           'cap', 'int', 'rfloor', 'lfloor', 'perp', 'wedge',     ...
           'rceil', 'vee', 'langle', 'upsilon', 'phi', 'chi',     ...
           'psi', 'omega', 'Gamma', 'Delta', 'Theta', 'Lambda',   ...
           'Xi', 'Pi', 'Sigma', 'Upsilon', 'Phi', 'Psi', 'Omega', ...
           'forall', 'exists', 'ni', 'cong', 'approx', 'Re',      ...
           'oplus', 'cup', 'subseteq', 'lceil', 'cdot', 'neg',    ...
           'times', 'surd', 'varpi', 'rangle', 'sim', 'leq',      ...
           'infty', 'clubsuit', 'diamondsuit', 'heartsuit',       ...
           'spadesuit', 'leftrightarrow', 'leftarrow',            ...
           'Leftarrow', 'uparrow', 'rightarrow', 'Rightarrow',    ...
           'downarrow', 'circ', 'pm', 'geq', 'propto', 'partial', ...
           'bullet', 'div', 'neq', 'aleph', 'wp', 'oslash',       ...
           'supseteq', 'nabla', 'ldots', 'prime', '0', 'mid',     ...
           'copyright'                                            };
  for i = named
      string = strrep(string, ['\' i{:}], ['\' i{:} '{}']);
      % FIXME: Only append '{}' if there's an odd number of backslashes
      %        in front of the items from 'named'. If it's an even
      %        number instead, that means there's an escaped (printable)
      %        backslash and some text like "alpha" after that.
  end
  % Some special characters' names are subsets of others, e.g. '\o' is
  % a subset of '\omega'. This would produce undesired double-escapes.
  % For example if '\o' was converted to '\o{}' after '\omega' has been
  % converted to '\omega{}' this would result in '\o{}mega{}' instead of
  % '\omega{}'. Had '\o' been converted to '\o{}' _before_ '\omega' is
  % converted then the result would be '\o{}mega' and thus also wrong.
  % To circumvent the problem all those special character names that are
  % subsets of others are now converted using a regular expression that
  % uses negative lookahead. The special handling of the backslash is
  % required for MATLAB/Octave compatibility.
  string = regexprep(string, '(\\)o(?!mega|times|plus|slash)', '$1o{}');
  string = regexprep(string, '(\\)in(?!t|fty)', '$1in{}');
  string = regexprep(string, '(\\)subset(?!eq)', '$1subset{}');
  string = regexprep(string, '(\\)supset(?!eq)', '$1supset{}');

  % Convert '\0{}' (TeX text mode) to '\emptyset{}' (TeX math mode)
  string = strrep(string, '\0{}', '\emptyset{}');

  % Add skip to \fontsize
  % This is required for a successful LaTeX run on the output as in contrast
  % to MATLAB/Octave it requires the skip parameter (even if it's zero)
  string = regexprep(string, '(\\fontsize\{[^}]*\})', '$1{0}');

  % Put '\o{}' inside \text{...} as it is a text mode symbol that does not
  % exist in math mode (and LaTeX gives a warning if you use it in math mode)
  string = strrep(string, '\o{}', '\text{\o{}}');

  % Put everything that isn't a TeX command inside \text{...}
  expr = '(\\[a-zA-Z]+(\[[^\]]*\])?(\{[^}]*\}){1,2})';
        % |( \cmd  )( [...]?  )( {...}{1,2} )|
        % (              subset $1               )
  repl = switchMatOct(m2t, '}$1\\text{', '}$1\text{');
  string = regexprep(string, expr, repl);
      % ...\alpha{}... -> ...}\alpha{}\text{...
  string = ['\text{' string '}'];
      % ...}\alpha{}\text{... -> \text{...}\alpha{}\text{...}

  % '_' has to be in math mode so long as it's not escaped as '\_' in which
  % case it remains as-is. Extra care has to be taken to make sure any
  % backslashes in front of the underscore are not themselves escaped and
  % thus printable backslashes. This is the case if there's an even number
  % of backslashes in a row.
  repl = switchMatOct(m2t, '$1}_\\text{', '$1}_\text{');
  string = regexprep(string, '(?<!\\)((\\\\)*)_', repl);

  % '^' has to be in math mode so long as it's not escaped as '\^' in which
  % case it is expressed as '\textasciicircum{}' for compatibility with
  % regular TeX. Same thing here regarding even/odd number of backslashes
  % as in the case of underscores above.
  repl = switchMatOct(m2t, '$1\\textasciicircum{}', '$1\textasciicircum{}');
  string = regexprep(string, '(?<!\\)((\\\\)*)\\\^', repl);
  repl = switchMatOct(m2t, '$1}^\\text{', '$1}^\text{');
  string = regexprep(string, '(?<!\\)((\\\\)*)\^', repl);

  % '\\' has to be escaped to '\textbackslash{}'
  % This cannot be done with strrep(...) as it would replace e.g. 4 backslashes
  % with three times the replacement string because it finds overlapping matches
  % (see http://www.mathworks.de/help/techdoc/ref/strrep.html)
  % Note: Octave's backslash handling is broken. Even though its output does
  % not resemble MATLAB's, the same m2t code is used for either software. That
  % way MATLAB-compatible code produces the same matlab2tikz output no matter
  % which software it's executed in. So long as this MATLAB incompatibility
  % remains in Octave you're probably better off not using backslashes in TeX
  % text anyway.
  string = regexprep(string, '(\\)\\', '$1textbackslash{}');

  % '_', '^', '{', and '}' are already escaped properly, even in MATLAB's TeX
  % dialect (and if they're not, that's intentional)

  % Escape "$", "%", and "#" to make them compatible to true TeX while in
  % MATLAB/Octave they are not escaped
  string = strrep(string, '$', '\$');
  string = strrep(string, '%', '\%');
  string = strrep(string, '#', '\#');

  % Escape "§" as "\S" since it can give UTF-8 problems otherwise.
  % The TeX string 'a_§' in particular lead to problems in Octave 3.6.0.
  % m2t transcoded that string into '$\text{a}_\text{*}\text{#}$' with
  % * = 0xC2 and # = 0xA7 which corresponds with the two-byte UTF-8
  % encoding. Even though this looks like an Octave bug that shows
  % during the '..._\text{abc}' to '..._\text{a}\text{bc}' conversion,
  % it's best to include the workaround here.
  string = strrep(string, '§', '\S{}');

  % Escape plain "&" in MATLAB and replace it and the following character with
  % a space in Octave unless the "&" is already escaped
  switch m2t.env
      case 'MATLAB'
          string = strrep(string, '&', '\&');
      case 'Octave'
          % Ampersands should already be escaped in Octave.
          % Octave (tested with 3.6.0) handles un-escaped ampersands a little
          % funny in that it removes the following character, if there is one:
          % 'abc&def'      -> 'abc ef'
          % 'abc&\deltaef' -> 'abc ef'
          % 'abc&$ef'      -> 'abc ef'
          % 'abcdef&'      -> 'abcdef'
          % Don't remove closing brace after '&' as this would result in
          % unbalanced braces
          string = regexprep(string, '(?<!\\)&(?!})', ' ');
          string = regexprep(string, '(?<!\\)&}', '}');
          if regexp(string, '(?<!\\)&\\')
              % If there's a backslash after the ampersand, that means not only
              % the backslash should be removed but the whole escape sequence,
              % e.g. '\delta' or '\$'. Actually the '\delta' case is the
              % trickier one since by now 'string' would have been turned from
              % 'abc&\deltaef' into '\text{abc&}\delta{}\text{ef}', i.e. after
              % the ampersand first comes a closing brace and then '\delta';
              % the latter as well as the ampersand itself should be removed
              % while the brace must remain in place to avoid unbalanced braces.
              userWarning(m2t,                                                ...
                           ['TeX string ''%s'' contains a special character '  ...
                            'after an un-escaped ''&''. The output generated ' ...
                            'by matlab2tikz will not precisely match that '    ...
                            'which you see in Octave itself in that the '      ...
                            'special character and the preceding ''&'' is '    ...
                            'not replaced with a space.'], origstr)
          end
      otherwise
          error('Unknown environment. Need MATLAB(R) or Octave.')
  end
  % Escape plain "~" in MATLAB and replace escaped "\~" in Octave with a proper
  % escape sequence. An un-escaped "~" produces weird output in Octave, thus
  % give a warning in that case
  switch m2t.env
      case 'MATLAB'
          string = strrep(string, '~', '\textasciitilde{}'); % or '\~{}'
      case 'Octave'
          string = strrep(string, '\~', '\textasciitilde{}'); % ditto
          if regexp(string, '(?<!\\)~')
              userWarning(m2t,                                             ...
                           ['TeX string ''%s'' contains un-escaped ''~''. ' ...
                            'For proper display in Octave you probably '    ...
                            'want to escape it even though that''s '        ...
                            'incompatible with MATLAB. '                    ...
                            'In the matlab2tikz output it will have its '   ...
                            'usual TeX function as a non-breaking space.'], ...
                           origstr)
          end
      otherwise
          error('Unknown environment. Need MATLAB(R) or Octave.')
  end

  % Convert '..._\text{abc}' and '...^\text{abc}' to '..._\text{a}\text{bc}'
  % and '...^\text{a}\text{bc}', respectively.
  % Things get a little more complicated if instead of 'a' it's e.g. '$'. The
  % latter has been converted to '\$' by now and simply extracting the first
  % character from '\text{\$bc}' would result in '\text{$}\text{$bc}' which
  % is syntactically wrong. Instead the whole command '\$' has to be moved in
  % front of the \text{...} block, e.g. '..._\text{\$bc}' -> '..._\$\text{bc}'.
  % Note that the problem does not occur for the majority of special characters
  % like '\alpha' because they use math mode and therefore are never inside a
  % \text{...} block to begin with. This means that the number of special
  % characters affected by this issue is actually quite small:
  %   $ # % & _ { } \o § ~ \ ^
  expr = ['(_|\^)(\\text)\{([^}\\]|\\\$|\\#|\\%|\\&|\\_|\\\{|\\\}|', ...
   ... %   (_/^)(\text) {(non-}\| \$ | \#| \%| \&| \_| \{ | \} |
   ... %   ($1)( $2 )  (                 $3                      ->
          '\\o\{\}|\\S\{\}|\\textasciitilde\{\}|\\textbackslash\{\}|', ...
   ... %    \o{}  | \S{}  | \textasciitilde{}  | \textbackslash{}  |
   ... %  <-                         $3                                 ->
          '\\textasciicircum\{\})'];
       %    \textasciicircum{} )
       %  <-      $3           )
  string = regexprep(string, expr, '$1$2{$3}$2{');

  % Some further processing makes the output behave more like TeX math mode,
  % but only if the matlab2tikz parameter parseStringsAsMath=true.
  if m2t.cmdOpts.Results.parseStringsAsMath

      % Some characters should be in math mode: =-+/,.()<>0-9
      expr = '(\\text)\{([^}=\-+/,.()<>0-9]*)([=\-+/,.()<>0-9]+)([^}]*)\}';
           %    \text  {(any non-"x"/'}'char)( any "x" char  )(non-}) }
           %  ( $1 )  (       $2        )(      $3       )( $4)
      while regexp(string, expr)
          % Iterating is necessary to catch all occurrences. See above.
          string = regexprep(string, expr, '$1{$2}$3$1{$4}');
      end

      % \text{ } should be a math-mode space
      string = regexprep(string, '\\text\{(\s+)}', '$1');

      % '<<' probably means 'much smaller than', i.e. '\ll'
      repl = switchMatOct(m2t, '$1\\ll{}$2', '$1\ll{}$2');
      string = regexprep(string, '([^<])<<([^<])', repl);

      % Single letters are most likely variables and thus should be in math mode
      string = regexprep(string, '\\text\{([a-zA-Z])\}', '$1');

  end % parseStringsAsMath

  % Clean up: remove empty \text{}
  string = strrep(string, '\text{}', '');
      % \text{}\alpha{}\text{...} -> \alpha{}\text{...}

  % Clean up: convert '{}\' to '\' unless it's prefixed by a backslash which
  % means the opening brace is escaped and thus a printable character instead
  % of a grouping brace.
  string = regexprep(string, '(?<!\\)\{\}(\\)', '$1');
      % \alpha{}\text{...} -> \alpha\text{...}

  % Clean up: convert '{}}' to '}' unless it's prefixed by a backslash
  string = regexprep(string, '(?<!\\)\{\}\}', '}');

  % Clean up: remove '{}' at the end of 'string' unless it's prefixed by a
  % backslash
  string = regexprep(string, '(?<!\\)\{\}$', '');

end
% =========================================================================
function dims = pos2dims(pos)
% Position quadruplet [left, bottom, width, height] to dimension structure
  dims = struct('left' , pos(1), 'bottom', pos(2));
  if numel(pos) == 4
      dims.width  = pos(3);
      dims.height = pos(4);
      dims.right  = dims.left   + dims.width;
      dims.top    = dims.bottom + dims.height;
  end
end
% =========================================================================
function opts = addToOptions(opts, key, value)
  % Adds a key-value pair to a struct and does some sanity-checking before.

  % Make sure to convert the value to a char first.
  value = char(value);

  % Check if the key already exists.
  for k = 1:size(opts,1)
      if strcmp(opts{k,1}, key)
          % The key already exists in struct.
          if strcmp(opts{k,2}, value)
              % The suggested value is the same as the one that's already
              % there. Do nothing.
              return;
          else
              error('matlab2tikz:addToOptions', ...
                    ['Trying to add (%s, %s) to struct, but it already ' ...
                    'contains the conflicting key-value pair (%s, %s).'], ...
                    key, value, key, opts{k,2});
          end
      end
  end

  % The key doesn't exist. Just add it.
  opts = cat(1, opts, {key, value});

  return;
end
% =========================================================================
function str = prettyprintOpts(m2t, opts, sep)

  c = {};
  for k = 1:size(opts,1)
      if isempty(opts{k,2})
          c{end+1} = sprintf('%s', opts{k,1});
      else
          c{end+1} = sprintf('%s=%s', opts{k,1}, opts{k,2});
      end
  end
  str = join(m2t, c, sep);
  return;
end
% =========================================================================


==> figures/matlab2tikzInputParser.m <==
function parser = matlab2tikzInputParser()
%MATLAB2TIKZINPUTPARSER   Input parsing for matlab2tikz..
%   This implementation exists because Octave is lacking one.

%   Copyright (c) 2008--2013 Nico Schlömer
%   All rights reserved.
%
%   Redistribution and use in source and binary forms, with or without
%   modification, are permitted provided that the following conditions are
%   met:
%
%       * Redistributions of source code must retain the above copyright
%         notice, this list of conditions and the following disclaimer.
%       * Redistributions in binary form must reproduce the above copyright
%         notice, this list of conditions and the following disclaimer in
%         the documentation and/or other materials provided with the distribution
%
%   THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
%   AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
%   IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
%   ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
%   LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
%   CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
%   SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
%   INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
%   CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
%   ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
%   POSSIBILITY OF SUCH DAMAGE.
% =========================================================================
  % Initialize the structure.
  parser = struct ();
  % Public Properties
  parser.Results = {};
  % Enabel/disable parameters case sensitivity.
  parser.CaseSensitive = false;
  % Enable/disable error for parameters not defined by the constructor.
  parser.KeepUnmatched = false;
  % Enable/disable passing arguments in a structure.
  parser.StructExpand = true;
  % Names of parameters defined in input parser constructor.
  parser.Parameters = {};
  % Names of parameters not defined in the constructor.
  parser.Unmatched = struct ();
  % Names of parameters using default values.
  parser.UsingDefaults = {};

  % Handles for functions that act on the object.
  parser.addRequired   = @addRequired;
  parser.addOptional   = @addOptional;
  parser.addParamValue = @addParamValue;
  parser.parse         = @parse;

  % Initialize the parser plan
  parser.plan = {};
end
% =========================================================================
function p = parser_plan (q, arg_type, name, default, validator)
  p = q;
  plan = p.plan;
  if (isempty (plan))
    plan = struct ();
    n = 1;
  else
    n = numel (plan) + 1;
  end
  plan(n).type      = arg_type;
  plan(n).name      = name;
  plan(n).default   = default;
  plan(n).validator = validator;
  p.plan = plan;
end
% =========================================================================
function p = addRequired (p, name, validator)
  p = parser_plan (p, 'required', name, [], validator);
end
% =========================================================================
function p = addOptional (p, name, default, validator)
  p = parser_plan (p, 'optional', name, default, validator);
end
% =========================================================================
function p = addParamValue (p, name, default, validator)
  p = parser_plan (p, 'paramvalue', name, default, validator);
end
% =========================================================================
function p = parse (p, varargin)
  plan = p.plan;
  results = p.Results;
  using_defaults = {};
  if (p.CaseSensitive)
    name_cmp = @strcmp;
  else
    name_cmp = @strcmpi;
  end
  if (p.StructExpand)
    k = find (cellfun (@isstruct, varargin));
    for m = numel(k):-1:1
      n = k(m);
      s = varargin{n};
      c = [fieldnames(s).'; struct2cell(s).'];
      c = c(:).';
      if (n > 1 && n < numel (varargin))
        varargin = horzcat (varargin(1:n-1), c, varargin(n+1:end));
      elseif (numel (varargin) == 1)
        varargin = c;
      elseif (n == 1);
        varargin = horzcat (c, varargin(n+1:end));
      else % n == numel (varargin)
        varargin = horzcat (varargin(1:n-1), c);
      end
    end
  end
  if (isempty (results))
    results = struct ();
  end
  type = {plan.type};
  n = find( strcmp( type, 'paramvalue' ) );
  m = setdiff (1:numel( plan ), n );
  plan = plan ([n,m]);
  for n = 1 : numel (plan)
    found = false;
    results.(plan(n).name) = plan(n).default;
    if (~ isempty (varargin))
      switch plan(n).type
      case 'required'
        found = true;
        if (strcmpi (varargin{1}, plan(n).name))
          varargin(1) = [];
        end
        value = varargin{1};
        varargin(1) = [];
      case 'optional'
        m = find (cellfun (@ischar, varargin));
        k = find (name_cmp (plan(n).name, varargin(m)));
        if (isempty (k) && validate_arg (plan(n).validator, varargin{1}))
          found = true;
          value = varargin{1};
          varargin(1) = [];
        elseif (~ isempty (k))
          m = m(k);
          found = true;
          value = varargin{max(m)+1};
          varargin(union(m,m+1)) = [];
        end
      case 'paramvalue'
        m = find( cellfun (@ischar, varargin) );
        k = find (name_cmp (plan(n).name, varargin(m)));
        if (~ isempty (k))
          found = true;
          m = m(k);
          value = varargin{max(m)+1};
          varargin(union(m,m+1)) = [];
        end
      otherwise
        error( sprintf ('%s:parse', mfilename), ...
               'parse (%s): Invalid argument type.', mfilename ...
             )
      end
    end
    if (found)
      if (validate_arg (plan(n).validator, value))
        results.(plan(n).name) = value;
      else
        error( sprintf ('%s:invalidinput', mfilename), ...
               '%s: Input argument ''%s'' has invalid value.\n', mfilename, plan(n).name ...
             );
      end
      p.Parameters = union (p.Parameters, {plan(n).name});
    elseif (strcmp (plan(n).type, 'required'))
      error( sprintf ('%s:missinginput', mfilename), ...
             '%s: input ''%s'' is missing.\n', mfilename, plan(n).name ...
           );
    else
      using_defaults = union (using_defaults, {plan(n).name});
    end
  end

  if (~ isempty (varargin))
    if (p.KeepUnmatched)
    % Include properties that do not match specified properties
      for n = 1:2:numel(varargin)
        if (ischar (varargin{n}))
          results.(varargin{n}) = varargin{n+1};
        else
          error (sprintf ('%s:invalidinput', mfilename), ...
                 '%s: invalid input', mfilename)
        end
      end
    end
    p.Unmatched = varargin{1:2:end};
  end

  % Store the results of the parsing
  p.Results = results;
  p.UsingDefaults = using_defaults;

end
% =========================================================================
function result = validate_arg (validator, arg)
  try
    result = validator (arg);
  catch %#ok
    result = false;
  end
end
% =========================================================================


==> figures/updater.m <==
function updater(name, fileExchangeUrl, version, verbose, env)
%UPDATER   Auto-update matlab2tikz.
%   Only for internal usage.

%   Copyright (c) 2012--2013, Nico Schlömer <nico.schloemer@gmail.com>
%   All rights reserved.
%
%   Redistribution and use in source and binary forms, with or without
%   modification, are permitted provided that the following conditions are
%   met:
%
%      * Redistributions of source code must retain the above copyright
%        notice, this list of conditions and the following disclaimer.
%      * Redistributions in binary form must reproduce the above copyright
%        notice, this list of conditions and the following disclaimer in
%        the documentation and/or other materials provided with the distribution
%
%   THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
%   AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
%   IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
%   ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
%   LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
%   CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
%   SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
%   INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
%   CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
%   ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
%   POSSIBILITY OF SUCH DAMAGE.
% =========================================================================
  try
      html = urlread([fileExchangeUrl, '/all_files']);
  catch %#ok
      % Couldn't load the URL -- never mind.
      html = '';
  end
  % Search for a string "/version-1.6.3" in the HTML. This assumes
  % that the package author has added a file by that name to
  % to package. This is a rather dirty hack around FileExchange's
  % lack of native versioning information.
  mostRecentVersion = regexp(html, '/version-(\d+\.\d+\.\d+)', 'tokens');
  if ~isempty(mostRecentVersion)
      if isVersionBelow(env, version, mostRecentVersion{1}{1})
          userInfo(verbose, '**********************************************\n');
          userInfo(verbose, 'New version available! (%s)\n', mostRecentVersion{1}{1});
          userInfo(verbose, '**********************************************\n');

          reply = input([' *** Would you like ', name, ' to self-upgrade? y/n [n]:'],'s');
          if strcmp(reply, 'y')
              % Download the files and unzip its contents into the folder
              % above the folder that contains the current script.
              % This assumes that the file structure is something like
              %
              %   src/matlab2tikz.m
              %   src/[...]
              %   AUTHORS
              %   ChangeLog
              %   [...]
              %
              % on the hard drive and the zip file. In particular, this assumes
              % that the folder on the hard drive is writable by the user
              % and that matlab2tikz.m is not symlinked from some other place.
              pathstr = fileparts(mfilename('fullpath'));
              targetPath = [pathstr, filesep, '..', filesep];
              userInfo(verbose, ['Downloading and unzipping to ', targetPath, '...']);
              upgradeSuccess = false;
              try
                  unzippedFiles = unzip([fileExchangeUrl, '?download=true'], targetPath);
                  upgradeSuccess = true; %~isempty(unzippedFiles);
                  userInfo(verbose, 'done.');
              catch
                  userInfo(verbose, 'FAILED.');
              end
              if upgradeSuccess
                  % TODO explicitly delete all of the old content
                  % Delete old version number file.
                  versionFile = [pathstr, filesep, 'version-', version];
                  if exist(versionFile, 'file') == 2
                      delete(versionFile);
                  end
                  % TODO anything better than error()?
                  error('Upgrade successful. Please re-execute.');
              else
                  error('Upgrade failed.');
              end
          end
          userInfo(verbose, '');
      end
  end
end
% =========================================================================
function isBelow = isVersionBelow(env, versionA, versionB)
  % Checks if version string or vector versionA is smaller than
  % version string or vector versionB.

  vA = versionArray(env, versionA);
  vB = versionArray(env, versionB);

  isBelow = false;
  for i = 1:min(length(vA), length(vB))
    if vA(i) > vB(i)
      isBelow = false;
      break;
    elseif vA(i) < vB(i)
      isBelow = true;
      break
    end
  end

end
% =========================================================================
function arr = versionArray(env, str)
  % Converts a version string to an array, e.g.,
  % '2.62.8.1' to [2, 62, 8, 1].

  if ischar(str)
    if strcmpi(env, 'MATLAB')
        split = regexp(str, '\.', 'split');
    elseif strcmpi(env, 'Octave')
        split = strsplit(str, '.');
    end
    arr = str2num(char(split)); %#ok
  else
    arr = str;
  end

end
% =========================================================================
function userInfo(verbose, message, varargin)
  % Display usage information.

  if ~verbose
      return
  end

  mess = sprintf(message, varargin{:});

  % Replace '\n' by '\n *** ' and print.
  mess = strrep( mess, sprintf('\n'), sprintf('\n *** ') );
  fprintf( ' *** %s\n', mess );

end
% =========================================================================

